Compact Parallel Hash Tables on the GPU

On the GPU, hash table operation speed is determined in large part by cache line efficiency, and state-of-the-art hashing schemes thus divide tables into cache line-sized buckets. This raises the question whether performance can be further improved by increasing the number of entries that fit in such buckets. Known compact hashing techniques have not yet been adapted to the massively parallel setting, nor have they been evaluated on the GPU. We consider a compact version of bucketed cuckoo hashing, and a version of compact iceberg hashing suitable for the GPU. We discuss the tables from a theoretical perspective, and provide an open source implementation of both schemes in CUDA for comparative benchmarking. In terms of performance, the state-of-the-art cuckoo hashing benefits from compactness on lookups and insertions (most experiments show at least 10-20% increase in throughput), and the iceberg table benefits significantly, to the point of being comparable to compact cuckoo hashing--while supporting performant dynamic operation.

==> anc/artifact/ARTIFACT.md <==
% Compact Parallel Hash Tables on the GPU
  Artifact Overview
% Steef Hegeman; Daan Wöltgens; Anton Wijs; Alfons Laarman
% May 15, 2024

This artifact supports the article "Compact Parallel Hash Tables on the GPU",
to appear in Euro-Par 2024. It consists of a basic header-only CUDA C++ library
for compact cuckoo and compact iceberg hash tables, as well as benchmarks.

The file README.md contains information about the artifact as a compact GPU
hash table library. There is a minimal example in the `examples` folder for
host-side use, and the tests and comments included in the header files in
`include` serve as further documentation.[^tests] The library can be used from
the host and from the device side.

[^tests]: The `doctest` tests are ignored during normal compilation. They
    can also be stripped from the headers if desired.

The rest of this document details how to verify the results in the
aforementioned article, running the benchmarks and generating figures. It is
also available in plain-text markdown (`ARTIFACT.md`), which might be useful
for copying commands or referencing this document from a terminal environment.

## Getting Started Guide

### Hardware requirements

- A recent CUDA GPU with compute capability >= 7.5
  - The figures in the manuscript were generated on the RTX 4090. We have found
    comparable results on the RTX 3090 and NVIDIA L40s, but not on the older
    RTX 2080 Ti (where compactness gives only a slight performance benefit.)
  - Some results are only achieved at high load. For this reason, benchmarks
    can be completed faster on GPUs with smaller memory. (For verification, a
    high-end GPU such as the L40s may thus not be desirable.)
- Roughly as much RAM as the GPU has memory
- Roughly as much free storage space as the GPU has memory

### Software requirements

- A relatively up-to-date Linux distribution
- Version 12 of the CUDA Toolkit, preferably 12.4, and matching drivers
  - The toolkit can be obtained at https://developer.nvidia.com/cuda-toolkit
- Python 3 and the ability to create virtual environments (venv / pip)
  - On some systems, the latter may require an extra package
    (`python3-venv` on Ubuntu)
  - The minimal Python version we tested is 3.7.13, but newer is recommended.
- For the real-world benchmark, `xz` is required to decompress the data.
- As the project uses C++20 features, a relatively recent compiler is required.
  We used g++ 11.0.4.

The library itself depends only on the CUDA toolkit and can be used by simply
copying over the files in the `include` directory. The additional requirements
are for running the benchmarks and producing the figures.

### Setting up

1. Open a shell at the root directory of the artifact
2. Create and activate a Python virtual environment, and install dependencies:
   ```
   python3 -m venv venv
   source venv/bin/activate
   pip install -r python-requirements.txt
   ```
   This installs specific versions of the Python dependencies for compilation
   (`meson`, `ninja`), and the benchmark data / figure generation (`numpy`,
   `pandas`, `tomli`, and `matplotlib`) in the local virtual environment. If
   the install command raises an error (which may happen for older Python
   versions like Python 3.7), a working environment can likely be created with
   ```
   pip install meson ninja numpy pandas tomli matplotlib
   ```

   When launching a new shell, the virtual environment should again be activated.

3. Compile the project in release mode
   ```
   meson setup release --buildtype=release -Dwerror=false
   meson compile -C release
   ```
   meson will automatically download specific versions of the C++ dependencies:
   `doctest` for the tests, `argparse` and `nlohmann-json` for command line
   argument and JSON parsing in the benchmark runners. (Though we will not use
   JSON here.)
4. Run the tests with
   ```
   ./release/tests
   ```
   They should all pass.

We are now ready to run the benchmarks.

## Step-by-step instructions

### Main benchmarks

For convenience, a benchmark suite and figure generation can be performed with

```
./benchmarks/benchmarks.sh SIZE
```

where `SIZE` is one of: `micro`, `tiny`, `small`, `normal`, `large`. The
benchmark results will only be representative if the system is put under load,
so it is important to choose the right benchmark size for the GPU. The `small`
benchmark is suitable for GPUs with around 12GB of memory, the `normal`
benchmark for those with 24GB of memory, and the `large` one for those with
48GB of memory. The `tiny` benchmark can be used to quickly verify that the
benchmark process works. The others may take one or more hours (see below).

#### Results

After the script is finished, the `out-SIZE` directory contains pdf files of
figures corresponding to those in the manuscript. For comparison, the
manuscript figures can be found in the `reference` directory.

#### Runtime

The `tiny` benchmark, though not at all representative for a system under load,
should complete in less than half an hour (less than a minute on our RTX 4090).
The `normal` benchmark takes roughly 30 minutes on an RTX 4090.

### Real-world (havi) benchmark

The real-world benchmark that appears in the article can be performed with
```
./benchmarks/benchmarks.sh havi
```
and should complete within 5 minutes. The output can be found in `out-havi`.

The input data is included with the artifact in the file `havi-log.txt.xz`. The
benchmark script will decompress this and convert it to a binary file
`havi.bin` before passing it to the `./release/havi` benchmark runner.

### Reference output

The `reference` directory contains the benchmark results used for the
manuscript and generated figures for comparison. These results were generated
on an RTX 4090 with 24GB memory with a benchmark setup comparable to the
`normal` parameters. (See below for a more accurate description.) The host
machine had an Intel Xeon Silver 4214R processor and 240GB of RAM.

## Research notes and troubleshooting

### My GPU has much less than 12GB (or much more than 48GB) of memory

The `benchmarks.sh` script can also be supplied with an integer, in which case
this will be taken as the logarithm of the number of (primary) entries in the
benchmark tables. The `normal` size for GPUs with 24GB memory corresponds to
the integer 27, and each step roughly halves or doubles the memory used. For
GPUs with 6GB of memory one may try `./benchmarks/benchmarks.sh 25`.

### Fine-grained benchmarks

For further research, it may be useful to run more fine-grained benchmarks.
The interested reader may inspect the `--help` output of `release/rates`,
`benchmarks/generate.py` and `benchmarks/figures.py`.

### Increasing the precision

Apart from increasing the benchmark size, precision may also be improved by
taking more measurements. A measurement consists of many table benchmarks, each
consisting of multiple runs. Measurements correspond with taking new random
variables (for the permutations). We have not observed much variance between
measurements, but confidence increases with the number of measurements. The
number of runs per measurement corresponds with running the same setup multiple
times (of which the first is always discarded as warmup).

The figures in the manuscript were generated on an RTX 4090 with 10
measurements, each measurement consisting of 3 runs per benchmark.

The number of measurements can be controlled via the `N_MEASUREMENTS` variable
in `benchmark/benchmarks.sh` (via a command-line argument to the `rates`
benchmark runner). The `N_RUNS` constant in `benchmarks/benchmarks.cu` can be
used to control the number of runs (and the project needs to be recompiled
afterwards with `meson compile -C release`). The exact same benchmark as run on
our RTX 4090 for the manuscript can be performed with

```
./benchmarks/benchmarks.sh manuscript
```

### A note on unified memory

With unified (managed) memory (which in particular automatically swaps GPU
memory to the CPU RAM), larger table sizes can be benchmarked. Here, we have
found the compact tables to greatly outperform non-compact tables, likely
because the non-compact tables have to swap more. As this is thus not a fair
comparison, we have removed this from our benchmarks. All relevant allocations
can however be forced to use managed memory by editing `include/cuda_util.cuh`,
replacing the contents of the `alloc_dev` function with that of `alloc_man` in
the same file. After a recompilation, larger benchmark sizes can be run, though
a whole benchmark will take several hours.


==> anc/artifact/LICENSE <==
MIT License

Copyright (c) 2024 Steef Hegeman

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/artifact/NOTES.md <==
# Implementation notes

## Key width

Currently, both tables take the key width by constructor argument. It could
also be passed via template parameter instead, inlining much of the hash
computations. This was the original design, and incidental measurements seemed
to suggest that this indeed increases performance slightly, at the cost of
having to specify key width at compile time. So this is worth considering in
situations where the key width is known in advance. (The original design can be
simulated by working with custom permutations.)

## Intrinsics

Additional speedups might be achievable by the use of [intrinsics][].

[intrinsics]: https://docs.nvidia.com/cuda/cuda-math-api/group__CUDA__MATH__INTRINSIC__INT.html#group__CUDA__MATH__INTRINSIC__INT


==> anc/artifact/README.md <==
# Compact parallel hash tables for the GPU

This is a small header-only CUDA C++ library implementing compact GPU hash
tables. There is currently a bucketed cuckoo and a 2-level iceberg table. More
information can be found in ARTIFACT.md and the conference paper *Compact
Parallel Hash Tables on the GPU* to be presented at Euro-Par 2024.

## Installation

As this is a header-only library, it suffices to copy the `include` directory.

## Usage

### Host-side API

The snippet below creates an iceberg table with 16 bit slots in both levels,
with 2^10 primary buckets of 32 slots, and 2^7 secondary buckets of 16 slots,
and find-or-puts some keys.

```cuda
#include "iceberg.cuh"

[...]

auto table = Iceberg<uint16_t, 32, uint16_t, 16>(20, 10, 7);
table.find_or_put(keys_start, keys_end, results);
```

A full example can be found in the `examples` directory.

The library contains default permutation functions. It is possible to pass a
custom permutation function as an extra template argument. See
`include/iceberg.cuh` and `include/quotient.cuh`.

### Device-side API

Some documentation (especially for device-side usage) is provided in the
comments in `include/cuckoo.cuh` and `include/iceberg.cuh`. The test cases
therein may be useful examples as well.

## Build instructions

This project was developed using GCC 10 and CUDA Toolkit 12, but should also
work on more recent versions. It uses Thrust (included with the toolkit) and
C++20 for convenience/readability. Both could be eliminated.

To compile the tests and benchmark suite, first make sure that the CUDA Toolkit
in installed and that the environment is set up [properly][cudaenv] so that, in
particular, the nvcc compiler is in the PATH.
Then [install Meson and Ninja](https://mesonbuild.com/Getting-meson.html) and
setup a build directory using
```
meson setup build -Dbuildtype=debugoptimized
```
The project can then be compiled with
```
meson compile -C build
```

For older versions of the CUDA Toolkit (12.0), the build fails because of
warnings regarding CUB.  The `werror` flag must then be disabled. This can be
done by passing `-Dwerror=true` to the setup command above, or afterwards using
```
meson configure build -Dwerror=false
```

## Tests

The tests can be run with
```
meson test -C build
```

The interface of the `tests` executable (built in the build directory) is
automatically generated by [doctest][] and has useful options. For example,
```
./build/tests -s
```
also reports passed tests (useful for debugging).

## Benchmarks

The `benchmarks` folder contains code for benchmark executables, as well as
data generators. See ARTIFACT.md for more details.

## Implementation notes

These are key-only hash tables. The code can be used as a basis for key-value
implementations.

As implemented, the number N of buckets in (each level of) the hash tables is
always a power of 2. This slightly eases the implementation, as the address of
a key is then the first log N bits of its permutation σ(k), and the remainder
the other bits. More granular variation of N can be obtained by letting the
address of k be σ(k) % N and the (unfortunately named) remainder N / σ(k).

The main algorithms are in `include/cuckoo.cuh` and `include/iceberg.cuh`.

## Acknowledgements

Non-compact parallel bucketed Cuckoo hashing on the GPU is due to [BGHT][].
Iceberg hashing is due to [IcebergHT][].

Parts of the implementation are inspired by [CompactCuckoo][] and [BGHT][].
In particular, the cooperative-group based approach from [BGHT][] is used,
and the default key permutation is (a one-round Feistel function) based on the
hash family in [BGHT][] for comparison purposes.

[cudaenv]: https://docs.nvidia.com/cuda/cuda-installation-guide-linux/index.html#environment-setup
[BGHT]: https://github.com/owensgroup/BGHT
[CompactCuckoo]: https://github.com/DaanWoltgens/CompactCuckoo
[doctest]: https://github.com/doctest/doctest
[IcebergHT]: https://arxiv.org/abs/2210.04068


==> anc/artifact/benchmarks/bench.cu <==
#include "cuda_util.cuh"
#include "benchmarks.h"
#include <argparse/argparse.hpp>
#define JSON_HAS_RANGES 0
#include <nlohmann/json.hpp>
#include <thrust/execution_policy.h>
#include <thrust/functional.h>
#include <thrust/logical.h>
#include <cstdlib>
#include <fstream>
#include <functional>
#include <map>
#include <numeric>
#include <optional>
#include <sstream>
#include <string>

using json = nlohmann::json;

NLOHMANN_JSON_SERIALIZE_ENUM(TableType, {
	{ TableType::CUCKOO, "CUCKOO" },
	{ TableType::ICEBERG, "ICEBERG" },
});

std::string to_string(TableType type) {
	switch (type) {
		case TableType::CUCKOO: return "Cuckoo";
		case TableType::ICEBERG: return "Iceberg";
	}
	__builtin_unreachable();
}

struct TableDesc {
	TableSpec spec;
	TableConfig conf;

	std::string describe() const {
		std::ostringstream out;

		switch (spec.type) {
		case TableType::CUCKOO: // + here for casting uint8_t (char) to int
			out << "Cuckoo (aw " << +conf.p_addr_width
				<< ", rw " << +spec.p_row_width
				<< ", bs " << +spec.p_bucket_size << ")";
			break;
		case TableType::ICEBERG:
			out << "Iceberg (paw " << +conf.p_addr_width
				<< ", prw " << +spec.p_row_width
				<< ", pbs " << +spec.p_bucket_size
				<< ", saw " << +conf.s_addr_width
				<< ", srw " << +spec.s_row_width
				<< ", sbs " << +spec.s_bucket_size << ")";
			break;
		}
		return out.str();
	}
};

// We read TableConfig as
// { "type": "CUCKOO", "arw": [aw, rw, bs] }
// { "type": "ICEBERG", "arw": [[paw, prw, pbs], [saw, srw, sbs]] }
void from_json(const json& j, TableDesc& d) {
	using ARB = std::tuple<uint8_t, uint8_t, uint8_t>;
	TableConfig &c(d.conf);
	TableSpec &s(d.spec);

	ARB arb;
	std::pair<ARB, ARB> arbs;

	j.at("type").get_to(d.spec.type);
	switch (d.spec.type) {
	case TableType::CUCKOO:
		j.at("arb").get_to(arb);
		std::tie(c.p_addr_width, s.p_row_width, s.p_bucket_size) = arb;
		break;
	case TableType::ICEBERG:
		j.at("arb").get_to(arbs);
		std::tie(
			c.p_addr_width, s.p_row_width, s.p_bucket_size,
			c.s_addr_width, s.s_row_width, s.s_bucket_size
		) = std::tuple_cat(arbs.first, arbs.second);
		break;
	}
}

// Not implemented, but necessary for framework
void to_json(json& j, const TableDesc &c) {
	assert(false);
}

struct Suite {
	std::string name;
	uint8_t key_width;
	size_t num_keys;
	std::string keyfile;
	std::vector<TableDesc> tables;

	struct SuiteResult {
		FopResult fop;
		PutResult put;
	};
	using Results = std::vector<std::pair<TableDesc, SuiteResult>>;

	// Assert all table configurations are sound
	void assert_sound() {
		bool sound = true;
		for (auto desc : tables) {
			if (!has_runners(desc.spec)) {
				std::cerr << "Unsupported table type: "
					<< desc.describe() << std::endl;
				sound = false;
			}
		}
		if (!sound) std::exit(1);
	}

	Results run() {
		// Inform descriptions about key_width
		for (auto &desc : tables) desc.conf.key_width = key_width;

		Results results;
		std::cout << "Starting benchmark suite " << name << std::endl;

		std::cerr << "\tReading " << num_keys << " keys from " << keyfile << "...";
		std::ifstream input(keyfile, std::ios::in | std::ios::binary);
		key_type *keys, *keys_end;
		CUDA(cudaMallocManaged(&keys, sizeof(*keys) * num_keys));
		keys_end = keys + num_keys;
		if (!input.read((char*)keys, num_keys * sizeof(*keys))) {
			std::cerr << "failed." << std::endl;
			std::exit(1);
		}
		thrust::all_of(thrust::device, keys, keys_end, thrust::identity<key_type>());
		std::cerr << "done." << std::endl;

		std::cout << "\tTable: fop_ms\tput_ms" << std::endl;
		for (auto desc : tables) {
			std::cout << "\t" << desc.describe() << ": " << std::flush;
			auto runners = get_runners(desc.spec);

			const auto fopr = runners.fop(desc.conf, FopBenchmark { keys, keys_end });
			if (fopr.average_ms) {
				std::cout << fopr.average_ms.value() << " ms";
			} else {
				std::cout << "FULL";
			}

			std::cout << "\t" << std::flush;

			const auto putr = runners.put(desc.conf, PutBenchmark { keys, keys_end });
			if (putr.average_ms) {
				std::cout << putr.average_ms.value() << " ms";
			} else {
				std::cout << "FULL";
			}

			std::cout << std::endl;

			results.push_back({desc, SuiteResult {
				.fop = fopr,
				.put = putr,
			}});
		}

		std::cout << std::endl;
		CUDA(cudaFree(keys));
		return results;
	}
};
NLOHMANN_DEFINE_TYPE_NON_INTRUSIVE(Suite, name, key_width, num_keys, keyfile, tables)

int main(int argc, char **argv) {
	using argparse::ArgumentParser;
	ArgumentParser program(argv[0]);
	ArgumentParser cmd_suite("suite");

	cmd_suite.add_description("Benchmark a suite");
	cmd_suite.add_argument("suite_file");
	program.add_subparser(cmd_suite);

	try {
		program.parse_args(argc, argv);
	} catch (const std::exception &err) {
		std::cerr << err.what() << std::endl;
		return 1;
	}

	if (program.is_subcommand_used(cmd_suite)) {
		auto path = cmd_suite.get("suite_file");
		std::ifstream inp(path);
		if (!inp) {
			std::cerr << "error opening " << path << std::endl;
			return 1;
		}
		std::list<Suite> suites = json::parse(inp, nullptr, true, true);
		for (auto s : suites) s.assert_sound();
		for (auto s : suites) s.run();
		return 0;
	}

	// No subcommand, print help
	std::cout << program;
}


==> anc/artifact/benchmarks/benchmarks.cu <==
#include "cuckoo.cuh"
#include "iceberg.cuh"
#include "benchmarks.h"
#include "timer.h"
#include <thrust/find.h>
#include <thrust/iterator/constant_iterator.h>
#include <map>
#include <numeric>
#include <type_traits>

bool spec_fits_config(const TableSpec spec, const TableConfig config) {
	const auto p_rem_w = config.key_width - config.p_addr_width;
	const auto s_rem_w = config.key_width - config.s_addr_width;

	if (spec.type == TableType::CUCKOO) {
		return spec.p_row_width >= 2 + p_rem_w;
	} else {
		return (spec.p_row_width >= 1 + p_rem_w)
			&& (spec.s_row_width >= 2 + s_rem_w);
	}
}

// Runs per benchmark. First run is discarded.
constexpr auto N_RUNS = 3;
// Steps in fop-benchmark
constexpr auto N_STEPS = 10;

// For ignoring find results without incurring bandwidth
// This is basically the implementation of std::ignore (not guaranteed by spec)
// We currently do not use this, as BGHT does not either
struct Ignorer {
	template <typename T>
	constexpr void operator=(T&&) const noexcept {}
};

// Only keeps track of whether failure occured, thus saving bandwidth
__device__ struct FailFlag {
	bool failed = false;

	__device__ void operator=(const Result& result) noexcept {
		if (!failed && result == Result::FULL) {
			failed = true;
		}
	}
} FAILFLAG;

// This can be used as a dummy Result iterator for storing results
// It only keeps track of whether any thread failed using FailFlag
// It does not have much of a runtime impact, but does save space
//
// Do note the use of the global device variable FAILFLAG. This would be unsafe
// to use in multithreaded / mutli-stream scenarios! But we do not use this.
// TODO: modify API so that there is only a read-and-reset function to avoid
// pitfalls where one might use an unresetted ignorer.
struct SuccessIgnorer {
	__device__ FailFlag& operator[](size_t) {
		return FAILFLAG;
	}

	bool failed() {
		bool tmp;
		CUDA(cudaMemcpyFromSymbol(&tmp, FAILFLAG.failed, sizeof(tmp)));
		return tmp;
	}

	void reset(bool to = false) {
		CUDA(cudaMemcpyToSymbol(FAILFLAG.failed, &to, sizeof(to)));
	}

	SuccessIgnorer() {
		reset();
	}
};

//
// Runners
//

// Row type for given width
//
// For convenience, we also support width == 0, which maps to void
template <uint8_t width>
requires (width == 64 || width == 32 || width == 16 || width == 0)
using row_type = std::conditional_t<width == 64, unsigned long long,
	std::conditional_t<width == 32, uint32_t,
	std::conditional_t<width == 16, uint16_t, void>>>;

template <TableSpec spec>
using p_row_t = row_type<spec.p_row_width>;

template <TableSpec spec>
using s_row_t = row_type<spec.s_row_width>;

// We use here that the current _implementation_ of std::conditional short
// circuits on the false path (here: if type is CUCKOO, then we get no Iceberg
// template errors for having a s_row_width of 0).
template <TableSpec spec>
using Table = std::conditional_t<spec.type == TableType::ICEBERG,
	Iceberg<p_row_t<spec>, spec.p_bucket_size, s_row_t<spec>, spec.s_bucket_size>,
	Cuckoo<p_row_t<spec>, spec.p_bucket_size>>;

template <TableSpec spec>
static Table<spec> make_table(TableConfig conf) {
	using Table = Table<spec>;
	if constexpr (spec.type == TableType::CUCKOO) {
		return Table(conf.key_width, conf.p_addr_width, conf.rng);
	} else {
		return Table(conf.key_width, conf.p_addr_width,
			conf.s_addr_width, conf.rng);
	}
}

// Fill table with keys, return true iff successful
template <typename Table>
static bool prefill(Table &table, const key_type *start, const key_type *end) {
	const auto len = end - start;
	if (len == 0) return true;
	SuccessIgnorer ignore_results;
	table.put(start, end, ignore_results);
	bool success = !ignore_results.failed();
	ignore_results.reset();
	return success;
}

template <TableSpec spec>
FindResult find_runner(TableConfig conf, FindBenchmark bench) {
	auto table = make_table<spec>(conf);

	if (!prefill(table, bench.put_keys, bench.put_keys_end)) return { {} };

	const auto len = bench.queries_end - bench.queries;
	auto _results = cusp(alloc_dev<bool>(len));
	auto results = _results.get();
	// Save bandwidth using result = thrust::constant_iterator<Ignorer> result_ignorer;

	Timer timer;
	for (auto i = 0; i < N_RUNS; i++) {
		if (i == 1) timer.start(); // ignore first measurement
		table.find(bench.queries, bench.queries_end, results, false);
	}
	auto elapsed = timer.stop();

	return { elapsed /  (N_RUNS - 1) };
}

// This is currently unused and has probably acquired bit rot.
// The rates benchmark uses one_fop_runner
template <TableSpec spec>
FopResult fop_runner(TableConfig conf, FopBenchmark bench) {
	const auto len = bench.keys_end - bench.keys;
	assert(len % N_STEPS == 0);
	float times_ms[N_RUNS];

	auto table = make_table<spec>(conf);
	Result *results;
	CUDA(cudaMallocManaged(&results, sizeof(*results) * len));
	key_type *tmp;
	CUDA(cudaMallocManaged(&tmp, sizeof(*tmp) * len * 2));

	Timer timer;
	for (auto i = 0; i < N_RUNS; i++) {
		table.clear();

		timer.start();
		for (auto n = 0; n < len; n += len / N_STEPS) {
			if constexpr (spec.type == TableType::CUCKOO) {
				table.find_or_put(bench.keys, bench.keys + n, tmp, results, false);
			} else {
				table.find_or_put(bench.keys, bench.keys + n, results, false);
			}
		}
		times_ms[i] = timer.stop();

		CUDA(cudaDeviceSynchronize());
		bool full = thrust::find(thrust::device,
			results, results + len, Result::FULL) != results + len;
		if (full) return FopResult { {} };
	}

	CUDA(cudaFree(results));
	CUDA(cudaFree(tmp));

	return FopResult {
		std::accumulate(times_ms + 1, times_ms + N_RUNS, 0.f) / (N_RUNS - 1)
	};
}

template <TableSpec spec>
OneFopResult one_fop_runner(TableConfig conf, OneFopBenchmark bench) {
	auto table = make_table<spec>(conf);

	const auto len = bench.queries_end - bench.queries;
	float times_ms[N_RUNS];

	// Cuckoo needs temporary storage and real result storage
	// (We cannot use SuccessIgnorer for Cuckoo, as the result array is
	// used for temporary storage in Cuckoo find-or-put). This is slightly
	// unfair for cuckoo, but on the other hand, the allocation time of
	// temporaries is not measured so Cuckoo gets a larger advantage there
	CuSP<key_type> _tmp;
	key_type *tmp;
	CuSP<Result> _cuckoo_results;
	Result *cuckoo_results;
	SuccessIgnorer iceberg_ignore_results;
	if constexpr (spec.type == TableType::CUCKOO) {
		_tmp = cusp(alloc_dev<key_type>(len * 2));
		tmp = _tmp.get();

		_cuckoo_results = cusp(alloc_dev<Result>(len));
		cuckoo_results = _cuckoo_results.get();
	}

	Timer timer;
	for (auto i = 0; i < N_RUNS; i++) {
		table.clear();
		if (!prefill(table, bench.put_keys, bench.put_keys_end)) {
			return { {} };
		}
		iceberg_ignore_results.reset();

		timer.start();
		if constexpr (spec.type == TableType::CUCKOO) {
			table.find_or_put(bench.queries, bench.queries_end,
					tmp, cuckoo_results, false);
		} else {
			table.find_or_put(bench.queries, bench.queries_end,
					iceberg_ignore_results, false);
		}
		times_ms[i] = timer.stop();

		CUDA(cudaDeviceSynchronize());
		bool full = iceberg_ignore_results.failed();
		if constexpr (spec.type == TableType::CUCKOO) {
			full = thrust::find(thrust::device,
					cuckoo_results, cuckoo_results + len,
					Result::FULL) != cuckoo_results + len;
		}
		if (full) return OneFopResult { {} };
	}

	return OneFopResult {
		std::accumulate(times_ms + 1, times_ms + N_RUNS, 0.f) / (N_RUNS - 1)
	};
}

template <TableSpec spec>
PutResult put_runner(TableConfig conf, PutBenchmark bench) {
	float times_ms[N_RUNS];

	auto table = make_table<spec>(conf);

	SuccessIgnorer results;
	// If you want to store all return values instead:
	//const auto len = bench.keys_end - bench.keys;
	//auto _results = cusp(alloc_dev<Result>(len));
	//auto *results = _results.get();

	Timer timer;
	for (auto i = 0; i < N_RUNS; i++) {
		table.clear();
		results.reset();

		timer.start();
		table.put(bench.keys, bench.keys_end, results, false);
		times_ms[i] = timer.stop();

		CUDA(cudaDeviceSynchronize());
		// When storing all return values:
		//bool full = thrust::find(thrust::device,
		//	results, results + len, Result::FULL) != results + len;
		//if (full) return PutResult { {} };
		if (results.failed()) return PutResult { {} };
	}

	return PutResult {
		std::accumulate(times_ms + 1, times_ms + N_RUNS, 0.f) / (N_RUNS - 1)
	};
}

//
// Runners registry
//

template <TableSpec spec>
static Runners make_runners() {
	return Runners {
		find_runner<spec>,
		fop_runner<spec>,
		one_fop_runner<spec>,
		put_runner<spec>,
	};
}

template <TableType type, uint8_t prw, uint8_t pbs, uint8_t srw, uint8_t sbs>
static std::pair<TableSpec, Runners> registration() {
	constexpr TableSpec spec { type, prw, pbs, srw, sbs };
	return { spec, make_runners<spec>() };
}

template <uint8_t prw, uint8_t pbs>
static auto cuckoo = registration<TableType::CUCKOO, prw, pbs, 0, 0>();

template <uint8_t prw, uint8_t pbs, uint8_t srw, uint8_t sbs>
static auto iceberg = registration<TableType::ICEBERG, prw, pbs, srw, sbs>();

static const std::map<TableSpec, Runners> registry {
	cuckoo<32, 32>,
	cuckoo<32, 16>,
	cuckoo<32,  8>,
	cuckoo<32,  4>,
	cuckoo<32,  2>,
	cuckoo<32,  1>,

	cuckoo<64, 32>,
	cuckoo<64, 16>,
	cuckoo<64,  8>,
	cuckoo<64,  4>,
	cuckoo<64,  2>,
	cuckoo<64,  1>,

	iceberg<16, 32, 16, 16>,
	iceberg<16, 16, 16,  8>,
	iceberg<16,  8, 16,  4>,
	iceberg<16,  4, 16,  2>,
	iceberg<16,  2, 16,  1>,

	iceberg<16, 32, 32, 16>,
	iceberg<16, 16, 32,  8>,
	iceberg<16,  8, 32,  4>,
	iceberg<16,  4, 32,  2>,
	iceberg<16,  2, 32,  1>,

	iceberg<32, 32, 32, 16>,
	iceberg<32, 16, 32,  8>,
	iceberg<32, 16, 32,  4>,
	iceberg<32, 16, 32,  2>,
	iceberg<32,  8, 32,  4>,
	iceberg<32,  8, 32,  2>,
	iceberg<32,  4, 32,  2>,
	iceberg<32,  2, 32,  1>,

	iceberg<64, 32, 64, 16>,
	iceberg<64, 16, 64,  8>,
	iceberg<64,  8, 64,  4>,
	iceberg<64,  4, 64,  2>,
	iceberg<64,  2, 64,  1>,
};

Runners get_runners(TableSpec spec) {
	return registry.at(spec);
}

bool has_runners(TableSpec spec) {
	return registry.contains(spec);
}


==> anc/artifact/benchmarks/benchmarks.h <==
#pragma once

#include "types.h"
#include <cstdint>
#include <functional>
#include <optional>

// Table type
enum class TableType {
	CUCKOO,
	ICEBERG,
};

// Table specification
struct TableSpec {
	TableType type;
	uint8_t p_row_width, p_bucket_size;
	uint8_t s_row_width, s_bucket_size;
	auto operator<=>(const TableSpec&) const = default;
};

// Run-time table configuration
struct TableConfig {
	uint8_t key_width;
	uint8_t p_addr_width;
	uint8_t s_addr_width;
	std::optional<Rng> rng = std::nullopt;
};

bool spec_fits_config(const TableSpec spec, const TableConfig config);

// Find benchmark
// TODO: we may want to have multiple percentages of hits and misses
struct FindBenchmark {
	const key_type *put_keys, *put_keys_end;
	const key_type *queries, *queries_end;
};
struct FindResult {
	std::optional<float> average_ms;
};

// Find-or-put benchmark
struct FopBenchmark {
	key_type *keys, *keys_end;
};
struct FopResult {
	std::optional<float> average_ms;
};

// Single-run find-or-put benchmark
using OneFopBenchmark = FindBenchmark;
using OneFopResult = FopResult;

// Put benchmark
//
// Same parameters as for find-or-put
using PutBenchmark = FopBenchmark;
using PutResult = FopResult;

// Runners
using FindRunner = std::function<FindResult(TableConfig, FindBenchmark)>;
using FopRunner = std::function<FopResult(TableConfig, FopBenchmark)>;
using PutRunner = std::function<PutResult(TableConfig, PutBenchmark)>;
using OneFopRunner = std::function<OneFopResult(TableConfig, OneFopBenchmark)>;
struct Runners { FindRunner find; FopRunner fop; OneFopRunner one_fop; PutRunner put; };

// Get runners for given table specification
//
// This only works for "registered" specifications.
// Specifications are registered in benchmarks.cu
// 
// Throws std::out_of_range if spec is not registered.
Runners get_runners(TableSpec spec);

// Query if table with given spec is registered
bool has_runners(TableSpec spec);


==> anc/artifact/benchmarks/benchmarks.sh <==
#!/bin/sh

set -e

if [ $# -lt 1 ] || [ $0 = "-h" ] || [ $0 = "--help" ]; then
	echo "Usage: $0 tiny|small|normal|large|P_LOG_ENTRIES"
	echo "The script must be run from the project root (NOT from the benchmarks folder)"
	echo "It must also satisfy all Python requirements (use venv)"
	exit
fi

HAVI=false
P_LOG_ENTRIES=27
KEY_WIDTH=37
N_MEASUREMENTS=5
OUT="out-$1"
case $1 in
	micro)
		P_LOG_ENTRIES=22
		KEY_WIDTH=32
		N_MEASUREMENTS=1
		;;

	tiny)
		P_LOG_ENTRIES=25
		KEY_WIDTH=35
		N_MEASUREMENTS=1
		;;
	small)
		P_LOG_ENTRIES=26
		KEY_WIDTH=36
		N_MEASUREMENTS=2
		;;

	normal)
		P_LOG_ENTRIES=27
		KEY_WIDTH=37
		;;
	large)
		P_LOG_ENTRIES=28
		KEY_WIDTH=38
		;;
	manuscript)
		P_LOG_ENTRIES=27
		KEY_WIDTH=37
		N_MEASUREMENTS=10
		;;
	havi)
		HAVI=true
		;;
	*)
		P_LOG_ENTRIES=$1
		KEY_WIDTH=$(($P_LOG_ENTRIES - 10))
		;;
esac

S_LOG_ENTRIES=$((P_LOG_ENTRIES - 3))
# (Assuming little-endianness, as with all CUDA hosts)
ICEBERG_ENTRIES=$(((1 << $P_LOG_ENTRIES) + (1 << $S_LOG_ENTRIES)))
N_KEYS=$(($ICEBERG_ENTRIES * 2)) 

mkdir -p "$OUT"

if $HAVI ; then
	echo "[PROGRESS] Extracting keys..."
	xz -dc havi-log.txt.xz | ./benchmarks/txttobin.py - havi.bin
	echo "[PROGRESS] Running benchmarks..."
	./release/havi havi.bin | tee "$OUT/havi.csv"
	echo "[PROGRESS] Generating figures..."
	(
	cd "$OUT"
	../benchmarks/figures.py --kind havi havi.csv
	)
	echo "[PROGESS] Done! See the output in the directory $OUT"
	exit
fi

echo "[PROGRESS] Generating keys... (this may take a while)"
./benchmarks/generate.py -n $N_KEYS -w $KEY_WIDTH -o keys.bin
echo "[PROGRESS] Running benchmarks... (this will take a while)"
./release/rates -p $P_LOG_ENTRIES -s $S_LOG_ENTRIES -n $N_MEASUREMENTS -w $KEY_WIDTH keys.bin | tee "$OUT/rates.csv"
echo "[PROGRESS] Generating figures..."
(
cd "$OUT"
../benchmarks/figures.py rates.csv
)
echo "[PROGESS] Done! See the output in the directory $OUT"


==> anc/artifact/benchmarks/figures.py <==
#!/usr/bin/env python3

# The code here is tailored for reproducing the figures in the article.
# See the --help output for instructions.

import argparse
import io
import math
import numpy as np
import pandas as pd
import tomli
import matplotlib.pyplot as plt

START_DATA = 6  # first data column in the csv (earlier entries are table spec)
HAVI_KEYS = 71053459  # number of keys in the havi dataset

class Style:
    # BODY_WIDTH roughly reflects the line width in our paper
    BODY_WIDTH = 4.80143904801 # in
    LINESTYLES = { 16: ":", 32: "--", 64: "-" }
    COLORS = plt.rcParams["axes.prop_cycle"].by_key()["color"]

    def row(self, r):
        return {
            "label": str(r.pbs) + "x" + str(r.rw),
            "color": self.COLORS[self.BS[r.table].index((r.pbs, r.sbs))],
            "linestyle": self.LINESTYLES[r.rw],
        }

    def __init__(self, data):
        try:
            plt.rcParams.update({
                "font.family": "serif",
                "font.size": 7,
                "figure.figsize": (self.BODY_WIDTH, self.BODY_WIDTH * 2/3),
                "figure.titlesize": "large",
                "figure.labelsize": "large",
                "text.usetex": True,
                })
        except KeyError as e:
            print("Matplotlib style warning: " + str(e))
            pass  # to gracefully support older versions

        def df_tups(df):
            return list(df.itertuples(index=False, name=None))

        _BS = data[["table", "pbs", "sbs"]].drop_duplicates()
        self.BS = {
            "cuckoo": df_tups(_BS[_BS.table == "cuckoo"][["pbs", "sbs"]]),
            "iceberg": df_tups(_BS[_BS.table == "iceberg"][["pbs", "sbs"]])
        }

class Config:
    def __init__(self, frontmatter, data, kind):
        self.fill_ratios = np.array([float(x) for x in data.columns.values[START_DATA:]])
        self.pos_ratios = sorted(
                [r for r in pd.unique(data.positive_ratio) if not math.isnan(r)]
        )
        self.style = Style(data)

        # Havi has no front matter (the table is always the same size)
        if kind == "havi":
            return

        self.p_log_entries = frontmatter["p_log_entries"]
        self.s_log_entries = frontmatter["s_log_entries"]
        self.entries = {"cuckoo" : 2**self.p_log_entries,
                        "iceberg": 2**self.p_log_entries + 2**self.s_log_entries}

def init(f, kind):
    s = f.read()
    csv = ""
    conf = {}
    if kind == "rates":
        # Read front matter
        front, csv = s.split("###", maxsplit=1)

        # Older Python versions do not support str.removeprefix
        def removeprefix(s, p):
            if s.startswith(p):
                return s[len(p):]
            else:
                return s

        front = "".join([ removeprefix(ln, "#") for ln in front.splitlines(True)])
        conf = tomli.loads(front)
    else:
        csv = s

    # Read data
    data = pd.read_csv(io.StringIO(csv), comment="#", skipinitialspace=True)
    if "1.0" not in data.columns:
        data["1.0"] = np.NaN
    data = (data.groupby(["table","operation","positive_ratio","rw","pbs","sbs"],
                         sort=False, dropna=False)
            .mean(numeric_only=True).reset_index())

    return Config(conf, data, kind), data

def putax(conf, data, table, ax):
    putdata = data[(data.operation == "put") & (data.table == table)]
    ax.set_xlim(min(conf.fill_ratios), max(conf.fill_ratios))
    for _, row in putdata.iterrows():
        times = row[START_DATA:].values / 1000 # s
        ax.plot(conf.fill_ratios, conf.fill_ratios * conf.entries[table] / times,
                **conf.style.row(row))

def findax(conf, data, table, axs):
    finddata = data[(data.operation == "find") & (data.table == table)]
    for i, pr in enumerate(conf.pos_ratios):
        axs[i].set_xlim(min(conf.fill_ratios), max(conf.fill_ratios))
        d = finddata[finddata.positive_ratio == pr]
        for _, row in d.iterrows():
            times = row[START_DATA:] / 1000 # s
            ln, = axs[i].plot(conf.fill_ratios,
                             (conf.entries[table] / 2) / times,
                             **conf.style.row(row))
            if i != 0:
                ln.set_label("")

def fopax(conf, data, table, axs):
    fopdata = data[(data.operation == "fop") & (data.table == table)]
    for i, pr in enumerate(conf.pos_ratios[0:3]):
        axs[i].set_xlim(min(conf.fill_ratios), max(conf.fill_ratios))
        d = fopdata[fopdata.positive_ratio == pr]
        for _, row in d.iterrows():
            times = row[START_DATA:] / 1000 # s
            for j, f in enumerate(conf.fill_ratios):
                if f < pr:
                    times.iloc[j] = np.NaN
            ln, = axs[i].plot(conf.fill_ratios,
                          conf.entries[table] / times, **conf.style.row(row))
            if i != 0:
                ln.set_label("")

def putfig_article(conf, data):
    fig, ax = plt.subplot_mosaic(
        "CI..", sharey=True,layout="constrained",
        figsize=(conf.style.BODY_WIDTH, conf.style.BODY_WIDTH * 1/3))
    putax(conf, data, "cuckoo", ax["C"])
    ax["C"].set_title("Cuckoo")
    putax(conf, data, "iceberg", ax["I"])
    ax["I"].set_title("Iceberg")
    ax["I"].set_ylim(bottom=0)
    fig.supylabel("Insertions (key/s)")
    fig.supxlabel("Final fill factor", x=0.3)

    # The put figure contains the legend, which is the same for all other figs
    handles, labels = plt.gca().get_legend_handles_labels()
    by_label = dict(zip(labels, handles))
    fig.legend(by_label.values(), by_label.keys(),
               ncol=3, title="(Primary) bucket size x slot size", loc="right")
    return fig

def findfig_article(conf, data):
    fig, ax = plt.subplot_mosaic(
            "abcd\nABCD", sharey=True,layout="constrained",
            figsize=(conf.style.BODY_WIDTH, conf.style.BODY_WIDTH * 1/3 * 1.7))
    cax = [ax["a"], ax["b"], ax["c"], ax["d"]]
    iax = [ax["A"], ax["B"], ax["C"], ax["D"]]
    findax(conf, data, "cuckoo", cax)
    findax(conf, data, "iceberg", iax)
    cax[0].set_ylabel("Cuckoo")
    iax[0].set_ylabel("Iceberg")
    cax[0].set_ylim(bottom=0)
    iax[0].set_ylim(bottom=0)
    fig.suptitle("Positive query ratio")
    fig.supxlabel("Fill factor")
    fig.supylabel("Lookups (key/s)")
    for i, a in enumerate(cax):
        a.set_title(str(conf.pos_ratios[i]))
    return fig

def fopfig_article(conf, data):
    fig, ax = plt.subplot_mosaic(
        "abc.\nABC.", layout="constrained",
        figsize=(conf.style.BODY_WIDTH, conf.style.BODY_WIDTH * 1/3 * 1.7))
    cax = [ax["a"], ax["b"], ax["c"]]
    iax = [ax["A"], ax["B"], ax["C"]]
    fopax(conf, data, "cuckoo", cax)
    fopax(conf, data, "iceberg", iax)
    cax[0].set_ylabel("Cuckoo")
    iax[0].set_ylabel("Iceberg")

    for i in range(1,3):
        cax[i].sharey(cax[0])
        iax[i].sharey(iax[0])
        cax[i].tick_params(labelleft=False)
        iax[i].tick_params(labelleft=False)

    for a in ax.values():
        a.ticklabel_format(axis="y", scilimits = (9,9))

    fig.suptitle("Before fill factor")
    fig.supxlabel("After fill factor")
    fig.supylabel("Find-or-puts (key/s)")
    for i, a in enumerate(cax):
        a.set_title(str(conf.pos_ratios[i]))
    return fig

def haviax(conf, data, table, ax):
    havi = data[(data.operation == "havi") & (data.table == table)]
    ax.set_xlim(min(conf.fill_ratios), max(conf.fill_ratios))
    for _, row in havi.iterrows():
        times = row[START_DATA:].values / 1000 # s
        ax.plot(conf.fill_ratios, conf.fill_ratios * HAVI_KEYS / times,
                     **conf.style.row(row))

def fopfig_havi(conf, data):
    fig, ax = plt.subplot_mosaic(
            "CI..",layout="constrained",
            figsize=(conf.style.BODY_WIDTH, conf.style.BODY_WIDTH * 1/3))
    haviax(conf, data, "cuckoo", ax["C"])
    ax["C"].set_title("Cuckoo")
    haviax(conf, data, "iceberg", ax["I"])
    ax["I"].set_title("Iceberg")
    fig.supylabel("Find-or-puts (key/s)")
    fig.supxlabel("Processed ratio", x=0.3)
    for a in ax.values():
        a.ticklabel_format(axis="y", scilimits = (9,9))
    return fig

ap = argparse.ArgumentParser(
        description="""\
Create benchmark figures

Generates figures used in the article.
Use --use-tex to make prettier figures using LaTeX (requires LaTeX)\
""")

ap.add_argument("--kind",
                choices=["rates", "havi"],
                default="rates",
                help="kind of benchmark data to analyze (default: rates)")
ap.add_argument("data",
                type=argparse.FileType("r"),
                help="output file to analyze")
ap.add_argument("-t", "--file-type",
                default="pdf",
                help="file type for figures (as file extension)")
ap.add_argument("--use-tex",
                action="store_true",
                help="use LaTeX for generating figure text")
args = ap.parse_args()

conf, data = init(args.data, args.kind)
plt.rcParams.update({"text.usetex": args.use_tex})

if args.kind == "rates":
    putfig_article(conf, data).savefig("put." + args.file_type)
    findfig_article(conf, data).savefig("find." + args.file_type)
    fopfig_article(conf, data).savefig("fop." + args.file_type)
elif args.kind == "havi":
    fopfig_havi(conf, data).savefig("havi." + args.file_type)


==> anc/artifact/benchmarks/generate.py <==
#!/usr/bin/env python3

import argparse
import numpy as np
import sys

ap = argparse.ArgumentParser(
        description="""\
Generate unique random numbers

The generated numbers are written to the output file \
in an array of unsigned 64 bit integers.
""")

ap.add_argument("-n", "--number",
                type=int,
                required=False,
                help="number of numbers to generate (default: 1208_000_000)",
                default=1208_000_000)
ap.add_argument("-w", "--width",
                type=int,
                required=False,
                help="max binary number width (default: 39)",
                default=39)
ap.add_argument("-o", "--outfile",
                type=argparse.FileType("w"),
                required=False,
                help="file to write the numbers to (default: stdout)",
                default=sys.stdout)
args = ap.parse_args()

SEED = 2024_01_02_17_25_20  # time of initial commit
rng = np.random.default_rng(SEED)
keys = rng.choice(2**args.width, args.number, replace=False).astype(np.uint64)
keys.tofile(args.outfile)


==> anc/artifact/benchmarks/havi.cu <==
#include "benchmarks.h"
#include "cuda_util.cuh"
#include <cassert>
#include <cstdio>
#include <iostream>
#include <fstream>
#include <random>
#include <stdio.h>
#include <vector>

// This is benchmark code for the havi data.
//
// This benchmark is based on the code of rates.cu, but there are differences.
// Here, we measure runtime against processed ratio of input
// (so _not_ against fill factor), because of the duplicates.
// There are more duplicates here, this is a much smaller benchmark,
// and the table does not get _that_ full. That's real-world data for you.
//
// To use this for different real-world data sets, vary the n_keys variable.

const uint8_t key_width = 24;
const auto n_keys = 71053459;

const auto p_log_rows = 24;
const auto s_log_rows = p_log_rows - 3;
const auto fill_ratios = { 0.5, 0.6, 0.7, 0.75, 0.8, 0.85, 0.9, 0.95, 1.0 };
const uint8_t row_widths[] = { 16, 32, 64 };
// How many times the random values should be shuffled. Note that each
// individual "measurement" contains many iterations, see benchmarks.cu.
const auto n_measurements = 10;

// Init RNG for measurement i
auto rng_init(auto i) {
	std::mt19937 rng;
	rng.discard(i * 6); // each measurement uses 6 values
	return rng;
}

int main(int argc, char **argv) {
	// Line-buffer stdout to ease monitoring
	setvbuf(stdout, nullptr, _IOLBF, 0);

	if (argc != 2) {
		std::cerr << "supply filename of havi data (binary)" << std::endl;
		std::abort();
	}
	const auto filename = argv[1];

	std::ifstream input(filename, std::ios::in | std::ios::binary);
	if (!input) {
		std::cerr << "error opening " << filename << std::endl;
		std::abort();
	}

	std::cerr << "Reading " << n_keys << " keys of width "
		<< +key_width << " from " << filename << "..." << std::flush;
	auto _keys = cusp(alloc_dev<key_type>(n_keys));
	auto *keys = _keys.get();
	key_type *keys_host = new key_type[n_keys];
	if (!input.read((char*)keys_host, n_keys * sizeof(*keys))) {
		std::cerr << "error!" << std::endl;
		std::abort();
	}
	cudaMemcpy(keys, keys_host, n_keys * sizeof(*keys), cudaMemcpyHostToDevice);
	delete[] keys_host;
	std::cerr << "done." << std::endl;

	using Table = std::pair<TableSpec, TableConfig>;
	std::vector<Table> tables;
	for (uint8_t p_log_bs = 3; p_log_bs < 6; p_log_bs++) {
		const uint8_t s_log_bs = p_log_bs - 1;
		const uint8_t p_addr_width = p_log_rows - p_log_bs;
		const uint8_t s_addr_width = s_log_rows - s_log_bs; 
		for (auto rw : row_widths) {
			tables.emplace_back(
				TableSpec { TableType::ICEBERG,
					rw, uint8_t(1 << p_log_bs),
					uint8_t(rw),
					uint8_t(1 << s_log_bs )},
				TableConfig { key_width, p_addr_width, s_addr_width }
			);
			// Cuckoo does not support small rows
			if (rw < 32) continue;
			tables.emplace_back(
				TableSpec { TableType::CUCKOO,
					rw, uint8_t(1 << p_log_bs) },
				TableConfig { key_width, p_addr_width }
			);
		}
	}
	for (const auto &[s, c] : tables) assert(spec_fits_config(s, c));

	// We use the positive_ratio field to store the processed ratio
	// (so that we can easily reuse the same analysis code later)
	std::cout << "table,operation,positive_ratio,rw,pbs,sbs";
	for (auto r : fill_ratios) printf(",%g", r);
	printf("\n");
	for (auto [spec, conf] : tables) {
		auto runners = get_runners(spec);
		auto print_table = [&]() {
			printf("%2d, %2d, %2d", spec.p_row_width,
				spec.p_bucket_size, spec.s_bucket_size);
		};
		const auto type_str =
			spec.type == TableType::ICEBERG ? "iceberg" : "cuckoo";

		for (auto i = 0; i < n_measurements; i++) {
			conf.rng = rng_init(i);

			printf("%s,havi,,", type_str); print_table();
			for (auto fr : fill_ratios) {
				auto res = runners.one_fop(conf, OneFopBenchmark {
					keys, keys + 1,
					keys, keys + size_t(fr * n_keys)

				});
				printf(", %f", res.average_ms.value_or(NAN));

			}
			printf("\n");
		}
	}
}


==> anc/artifact/benchmarks/quotient_overhead.cu <==
#include "cuda_util.cuh"
#include "quotient.cuh"
#include "timer.h"
#include <random>
#include <thrust/execution_policy.h>
#include <thrust/sequence.h>

// This code compares the runtime overhead of permutations, both for a
// permutation whose constants are hard-coded as well as one where the
// constants are drawn at runtime (thus cannot be inlined by the compiler).
//
// The latter is used in our other benchmarks, and we simulate non-compactness
// by still using quotienting but storing the remainder in larger rows (instead
// of the full key). Thus these benchmarks show the performance overhead of
// these choices (which turns out to be negligible).

const int logN = 29;
const auto N = 1ull << logN;
const auto N_RUNS = 10;

template <bool inv = false>
__global__ void hasher(auto permute, const key_type *keys, key_type *out) {
	const auto index = blockIdx.x * blockDim.x + threadIdx.x;
	auto pk = permute(0, keys[index]);
	if constexpr (inv) {
		pk = permute.inv(1, pk); // avoid caching / optimizations
	}
	out[index] = pk;
}

void run(auto permute, key_type *keys, key_type *out) {
	Timer timer;

	// Warmup
	for (auto i = 0; i < N_RUNS; i++) hasher<false><<<N / 128, 128>>>(permute, keys, out);
	for (auto i = 0; i < N_RUNS; i++) hasher<true><<<N / 128, 128>>>(permute, keys, out);
	CUDA(cudaPeekAtLastError());
	CUDA(cudaDeviceSynchronize());

	hasher<false><<<N / 128, 128>>>(permute, keys, out);
	CUDA(cudaPeekAtLastError());
	CUDA(cudaDeviceSynchronize());
	timer.start();
	for (auto i = 0; i < N_RUNS; i++) hasher<false><<<N / 128, 128>>>(permute, keys, out);
	printf("permute:\t %f ms\n", timer.stop() / N_RUNS);
	CUDA(cudaPeekAtLastError());
	CUDA(cudaDeviceSynchronize());

	hasher<true><<<N / 128, 128>>>(permute, keys, out);
	CUDA(cudaPeekAtLastError());
	CUDA(cudaDeviceSynchronize());
	timer.start();
	for (auto i = 0; i < N_RUNS; i++) hasher<true><<<N / 128, 128>>>(permute, keys, out);
	printf("perm+inv:\t %f ms\n", timer.stop() / N_RUNS);
	CUDA(cudaPeekAtLastError());
	CUDA(cudaDeviceSynchronize());
}

int main(int argc, char **argv) {
	std::mt19937 rng;
	const BasicPermute bpermute(32);
	const RngPermute rpermute(uint8_t(32), rng);

	printf("Comparing permute vs permute+invert for 2^%d = %llu keys\n", logN, N);

	auto _keys = cusp(alloc_dev<key_type>(N));
	auto *keys = _keys.get();
	auto _out = cusp(alloc_dev<key_type>(N));
	auto *out = _out.get();

	thrust::sequence(thrust::device, keys, keys + N,
		key_type(0), key_type(std::numeric_limits<key_type>::max() / N));

	printf("BasicPermute\n");
	run(bpermute, keys, out);
	printf("\nRngPermute\n");
	run(rpermute, keys, out);
}


==> anc/artifact/benchmarks/rates.cu <==
#include "benchmarks.h"
#include "cuda_util.cuh"
#include <argparse/argparse.hpp>
#include <cassert>
#include <cstdio>
#include <fstream>
#include <iostream>
#include <random>
#include <stdio.h>
#include <string>
#include <thrust/execution_policy.h>
#include <thrust/for_each.h>
#include <thrust/iterator/counting_iterator.h>
#include <thrust/logical.h>
#include <thrust/sort.h>
#include <thrust/unique.h>
#include <vector>

// NOTE: in BGHT (Awad et al.), ratios are varied by varying the table size.
// Because we currently only support table sizes in powers of 2, we vary the
// number of keys instead.
// TODO: consider making the table size more flexible and follow BGHT
//
// The arithmetic on keys to be inserted based on floating point ratios might
// be off by one or two keys at times, but this does not matter when we are
// speaking of tens of millions of keys.
//
// We need to be slightly careful with the occupancy calculations: n_rows
// assumes that there is a backyard, but Cuckoo does not have one
//
// NOTE: there is a situation with the 16-bit rows:
// - only iceberg is supported
// - the backyard uses 32-bit rows

const auto fill_ratios = { 0.5, 0.6, 0.7, 0.75, 0.8, 0.85, 0.9, 0.95 };
const auto positive_query_ratios = { 0., 0.5, 0.75, 1.};
const uint8_t row_widths[] = { 16, 32, 64 };

// Init RNG for measurement i
auto rng_init(auto i) {
	std::mt19937 rng;
	rng.discard(i * 6); // each measurement uses 6 values
	return rng;
}

int main(int argc, char** argv) {
	// Line-buffer stdout to ease monitoring
	setvbuf(stdout, nullptr, _IONBF, 0);

	// Command-line arguments
	argparse::ArgumentParser args;
	args.add_argument("keys")
		.help("binary file containing unique random keys (uint64_t[])");
	args.add_argument("--key-width", "-w")
		.help("width of keys in bits")
		.default_value(39u)
		.nargs(1)
		.scan<'u', unsigned>();
	args.add_argument("--p-log-entries", "-p")
		.help("2-log of the number of primary entries")
		.default_value(29u)
		.nargs(1)
		.scan<'u', unsigned>();
	args.add_argument("--s-log-entries", "-s")
		.help("2-log of the number of secondary entries [default: p-log-entries - 3]")
		.nargs(1)
		.scan<'u', unsigned>();
	args.add_argument("--measurements", "-n")
		.help("number of measurements per configuration")
		.default_value(5u)
		.nargs(1)
		.scan<'u', unsigned>();
	const auto tabletypes = { "cuckoo", "iceberg" };
	const auto benchmarks = { "find", "fop", "put" };
	for (auto &t: tabletypes) for (auto &b : benchmarks) {
		args.add_argument(std::string("--skip-") + t + "-" + b)
			.flag();
	}
	args.add_argument("--verify")
		.help("verify uniqueness and length of keys")
		.flag();
	try {
		args.parse_args(argc, argv);
	} catch (std::exception &err) {
		std::cerr << err.what() << std::endl << args;
		return 1;
	}

	const auto filename = args.get("keys");
	const int p_log_rows = args.get<unsigned>("--p-log-entries");
	const int s_log_rows = [&]() -> int {
		if (auto slr = args.present<unsigned>("--s-log-entries")) return *slr;
		else return p_log_rows - 3;
	}();
	const size_t n_rows_cuckoo = (1ull << p_log_rows);
	const size_t n_rows_iceberg = (1ull << p_log_rows) + (1ull << s_log_rows);
	const uint8_t key_width = args.get<unsigned>("--key-width");
	// How many times the random values should be shuffled. Note that each
	// individual "measurement" contains many iterations, see benchmarks.cu.
	const int n_measurements = args.get<unsigned>("--measurements");
	const auto verify = args.get<bool>("--verify");
	// In the future, this could be much nicer with argparse's store_into()
	auto skip = [&args](auto table, auto bench) -> bool {
		return args.get<bool>(std::string("--skip-") + table + "-" + bench);
	};

	// Parse input
	std::ifstream input(filename, std::ios::in | std::ios::binary);
	if (!input) {
		std::cerr << "error opening " << filename << std::endl;
		std::abort();
	}
	const auto n_keys = n_rows_iceberg * 2;
	std::cerr << "Reading " << n_keys << " keys of width "
		<< +key_width << " from " << filename << "..." << std::flush;
	auto _keys = cusp(alloc_dev<key_type>(n_keys));
	auto *keys = _keys.get();
	key_type *keys_host = new key_type[n_keys];
	if (!input.read((char*)keys_host, n_keys * sizeof(*keys))) {
		std::cerr << "error!" << std::endl;
		std::abort();
	}
	cudaMemcpy(keys, keys_host, n_keys * sizeof(*keys), cudaMemcpyHostToDevice);
	delete[] keys_host;
	std::cerr << "done." << std::endl;

	if (verify) {
		auto _copy = cusp(alloc_man<key_type>(n_keys));
		auto *copy = _copy.get();
		thrust::copy(thrust::device, keys, keys + n_keys, copy);
		thrust::sort(thrust::device, copy, copy + n_keys);
		auto uend = thrust::unique(thrust::device, copy, copy + n_keys);
		assert(uend = copy + n_keys);
		assert(thrust::all_of(thrust::device, keys, keys + n_keys,
			[keys, key_width] __device__ (auto key) {
				return key < (key_type(1) << key_width);
			}));
	}

	// Generate table specifications to test
	using Table = std::pair<TableSpec, TableConfig>;
	std::vector<Table> tables;
	for (uint8_t p_log_bs = 3; p_log_bs < 6; p_log_bs++) {
		const uint8_t s_log_bs = p_log_bs - 1;
		const uint8_t p_addr_width = p_log_rows - p_log_bs;
		const uint8_t s_addr_width = s_log_rows - s_log_bs; 
		for (auto rw : row_widths) {
			tables.emplace_back(
				TableSpec { TableType::ICEBERG,
					rw, uint8_t(1 << p_log_bs),
					uint8_t(rw == 16 ? 32 : rw),
					uint8_t(1 << s_log_bs )},
				TableConfig { key_width, p_addr_width, s_addr_width }
			);
			// Cuckoo does not support small rows
			if (rw < 32) continue;
			tables.emplace_back(
				TableSpec { TableType::CUCKOO,
					rw, uint8_t(1 << p_log_bs) },
				TableConfig { key_width, p_addr_width }
			);
		}
	}
	for (const auto &[s, c] : tables) if (!spec_fits_config(s, c)) {
		std::cerr << "table specification does not fit config" << std::endl;
		std::abort();
	}

	printf("## Benchmark with %zu rows (2^%d primary, 2^%d secondary)\n",
		n_rows_iceberg, +p_log_rows, +s_log_rows);
	printf("## Keys (expected to be unique) taken from %s\n",
		filename.c_str());
	printf("# p_log_entries = %d\n# s_log_entries = %d\n###\n",
		+p_log_rows, +s_log_rows);
	// No spaces in header
	// (some software reads this as column names starting with space)
	std::cout << "table,operation,positive_ratio,rw,pbs,sbs";
	for (auto r : fill_ratios) printf(",%g", r);
	printf("\n");
	for (auto [spec, conf] : tables) {
		const auto n_rows =
			spec.type == TableType::ICEBERG ? n_rows_iceberg : n_rows_cuckoo;
		auto runners = get_runners(spec);

		auto print_table = [&]() {
			printf("%2d, %2d, %2d", spec.p_row_width,
				spec.p_bucket_size, spec.s_bucket_size);
		};
		const auto type_str =
			spec.type == TableType::ICEBERG ? "iceberg" : "cuckoo";

		// Find
		// Insert n_rows * fill_ratio in the table,
		// then query n_rows * 0.5 keys with a positive ratio of pr
		// (keeping the number of queried keys constant allows for
		// comparing fill ratios)
		if (!skip(type_str, "find"))
		for (auto i = 0; i < n_measurements; i++) {
			conf.rng = rng_init(i);
			for (auto pr : positive_query_ratios) {
				printf("%s,find,%4g,", type_str, pr); print_table();
				for (auto r : fill_ratios) {
					assert(r >= .5);
					const size_t n_query = 0.5 * n_rows;
					const size_t n_positive = n_query * pr;
					const size_t n_insert = n_rows * r;
					const auto *before_start = keys + n_rows - n_insert;
					const auto *before_end = before_start + n_insert;
					const auto *query_start = before_end - n_positive;
					auto findres = runners.find(conf, FindBenchmark {
						before_start, before_end,
						query_start, query_start + n_query
					});
					printf(", %f", findres.average_ms.value_or(NAN));
				}
				printf("\n");
			}
		}

		// Put
		// Put fill_ratio * n_rows keys in the table
		if (!skip(type_str, "put"))
		for (auto i = 0; i < n_measurements; i++) {
			conf.rng = rng_init(i);

			printf("%s,put,,", type_str); print_table();
			for (auto r : fill_ratios) {
				const size_t n_insert = n_rows * r;
				auto res = runners.put(conf, PutBenchmark {
					keys, keys + n_insert
				});
				printf(", %f", res.average_ms.value_or(NAN));
			}
			printf("\n");
		}

		// Find-or-put
		//
		// TODO: check this
		// Let's try to keep the number of inputs constant: n_rows
		// (this is realistic I think)
		// First fill table up to before_ratio
		// Then query n_rows many keys,
		// so that at the end of the fop, fill_ratio keys are in the table
		// (fop queries are evenly over already inserted keys and to insert keys)
		if (!skip(type_str, "fop"))
		for (auto i = 0; i < n_measurements; i++) {
			conf.rng = rng_init(i);
			for (auto br : positive_query_ratios) {
				printf("%s,fop,%4g,", type_str, br); print_table(); // TODO
				const size_t n_before = n_rows * br;
				const auto *before_start = keys + n_rows - n_before;
				const auto *before_end = keys + n_rows;
				for (auto fr : fill_ratios) {
					const size_t n_new = std::max(0., fr - br) * n_rows;
					auto _to_fop = cusp(alloc_dev<key_type>(n_rows));
					key_type *tof = _to_fop.get();
					key_type *tof_end = tof + n_rows;
					thrust::counting_iterator tofi(0);
					thrust::for_each_n(thrust::device, tofi, n_rows,
						[tof, before_start, n_before, n_new]
						__device__ (auto i) {
							tof[i] = before_start[i % (n_before + n_new)];
						});

					auto res = runners.one_fop(conf, OneFopBenchmark {
						before_start, before_end,
						tof, tof_end

					});
					printf(", %f", res.average_ms.value_or(NAN));
				}
				printf("\n");
			}
		}
	}
}


==> anc/artifact/benchmarks/timer.h <==
#pragma once

// Wrapper for CUDA GPU timers
struct Timer {
	cudaEvent_t before, after;
	float time;

	inline void start() {
		cudaEventRecord(before);
	}

	inline float stop() {
		cudaEventRecord(after);
		cudaEventSynchronize(after);
		cudaEventElapsedTime(&time, before, after);
		return time;
	}

	Timer() {
		cudaEventCreate(&before);
		cudaEventCreate(&after);
	}

	~Timer() {
		cudaEventDestroy(before);
		cudaEventDestroy(after);
	}
};


==> anc/artifact/benchmarks/txttobin.py <==
#!/usr/bin/env python3

import argparse
import numpy as np
import sys

ap = argparse.ArgumentParser(
        description="""\
Parse txt of line-separated unsigned integers into binary file of uint64_t[]\
""")

ap.add_argument("infile",
                type=argparse.FileType("r"),
                help="txt file to read the numbers from (- for stdin)",
                default=sys.stdin)
ap.add_argument("outfile",
                type=argparse.FileType("w"),
                help="binary file to read the numbers to (- for stdout)",
                default=sys.stdout)
args = ap.parse_args()


# We're using fromstring here because fromfile does not play well with stdin
# It's less performant (whole input in memory) but does not matter for our purposes
np.fromstring(args.infile.read(), sep="\n", dtype=np.uint64).tofile(args.outfile)


==> anc/artifact/examples/iceberg.cu <==
// Example of using iceberg table from the host
//
// nvcc iceberg.cu -I../include --std=c++20 --expt-relaxed-constexpr -arch=sm_75 -o iceberg

#include "iceberg.cuh"

int main() {
	auto table = Iceberg<
		uint16_t, 32, // Primary slots are 16 bits wide, and there are 32 slots per bucket
		uint16_t, 16 // Secondary slots are 16 bits wide, and there are 16 slots per bucket
	>(20, 10, 7); // The keys are (at most) 20 bits wide, there are 2^10 primary buckets, and 2^7 secondary buckets.

	// Generate some keys with duplicates
	const auto n_keys  = 200;
	key_type *keys;
	cudaMallocManaged(&keys, sizeof(*keys) * n_keys);
	for (auto i = 0; i < n_keys; i++) keys[i] = (i / 2) << 10;

	// Find-or-put the keys, storing the results
	Result *results;
	cudaMallocManaged(&results, sizeof(*results) * n_keys);
	table.find_or_put(keys, keys + n_keys, results);

	// The concurrent writes did not introduce duplicates
	for (auto i = 0; i < n_keys / 2; i++) {
		auto a = i * 2;
		auto b = i * 2 + 1;
		assert((results[a] == Result::PUT && results[b] == Result::FOUND)
			|| (results[b] == Result::PUT && results[a] == Result::FOUND));
	}

	cudaFree(keys); cudaFree(results);
}


==> anc/artifact/include/bits.h <==
#pragma once

template <typename T>
inline constexpr T mask(const uint8_t width) {
	return (static_cast<T>(1) << width) - 1;
}
static_assert(mask<int>(3) == 0b111);


==> anc/artifact/include/cuckoo.cuh <==
#pragma once

#include <cooperative_groups.h>
#include <thrust/execution_policy.h>
#include <thrust/fill.h>
#include <thrust/iterator/permutation_iterator.h>
#include <thrust/sequence.h>
#include <thrust/sort.h>
#include <bit>
#include <limits>
#include <functional>
#include <utility>
#include "bits.h"
#include "cuda_util.cuh"
#include "quotient.cuh"
#include "table.cuh"

namespace cg = cooperative_groups;

// A Cuckoo hash table 
template <
	typename row_type,
	uint8_t bucket_size,
	class Permute = RngPermute,
	uint8_t n_hash_functions = 3,
	bool unified_memory = false
>
class Cuckoo {
	static_assert(bucket_size > 0, "bucket size must be nonzero");
	static_assert(32 % bucket_size == 0, "warp/bucket size must divide 32");

public:
	// TODO: make this configurable? In BCHT this depends on n_rows
	static const auto max_chain_length = 20 * n_hash_functions;
	static constexpr int block_size = 128;
	static_assert(block_size % bucket_size == 0);

	const Permute permute;

	const uint8_t row_width = sizeof(row_type) * 8;
	const uint8_t addr_width, rem_width; // in bits
	const size_t n_rows;
	// state ::= empty | occupied hash_id
	const uint8_t state_width = std::bit_width(n_hash_functions);

	using Tile = cg::thread_block_tile<bucket_size, cg::thread_block>;
	using AddrRow = std::pair<addr_type, row_type>;
	using HashKey = std::pair<uint8_t, key_type>;

	// The storage backend
	// Row entries are stored as follows:
	// - the most significant state_width bits indicate the state
	//   - state 0 is for empty rows
	//   - state 1 + i indicates hash function i
	// - the least significant rem_width bits indicate the remainder
	row_type *rows;
	CuSP<row_type> _rows; // shared pointer for handling the memory

	// Hash key to an address and a row entry
	__host__ __device__ AddrRow addr_row(const uint8_t hash_id, const key_type k) {
		const auto pk = permute(hash_id, k);
		const addr_type addr = pk & mask<key_type>(addr_width);
		const auto rem = pk >> addr_width;
		return { addr, (row_type(hash_id + 1) << (row_width - state_width)) | rem };
	}

	// Restore hash id and key from address and row
	__host__ __device__ HashKey hash_key(const addr_type addr, const row_type row) {
		assert(row != 0);
		const auto hash_id = (row >> (row_width - state_width)) - 1;
		assert(hash_id < n_hash_functions);
		const auto rem = row & mask<row_type>(rem_width);
		const auto pk = (rem << addr_width) | addr;
		return { hash_id, permute.inv(hash_id, pk) };
	}

	// Count the number of occurrences of key k in the table
	//
	// The host function works only when using unified memory
	__host__ __device__ unsigned count(const key_type k) {
#ifndef  __CUDA_ARCH__
		assert(unified_memory);
#endif
		unsigned count = 0;
		for (auto hid = 0; hid < n_hash_functions; hid++) {
			const auto [addr, row] = addr_row(hid, k);
			for (auto bi = 0; bi < bucket_size; bi++) {
				if (rows[addr * bucket_size + bi] == row) count++;
			}
		}
		return count;
	}

	// Divide work between tiled threads
	//
	// F(key, tile) is called for every key from start to end (exclusive) by one Tile
	// the associated return value is stored in results
	template <auto F, class KeyIt, class ResIt>
	__device__ void coop(const KeyIt start, const KeyIt end, ResIt results) {
		const auto index = blockIdx.x * blockDim.x + threadIdx.x;
		const auto stride = gridDim.x * blockDim.x;
		const auto len = end - start;
		const auto max = ((len + bucket_size - 1) / bucket_size) * bucket_size;

		for (auto i = index; i < max; i += stride) {
			key_type k;
			bool to_act = i < len;
			if (to_act) k = start[i];

			const auto thb = cg::this_thread_block();
			const auto tile = cg::tiled_partition<bucket_size>(thb);
			const auto rank = tile.thread_rank();
			while (auto queue = tile.ballot(to_act)) {
				const auto leader = __ffs(queue) - 1;
				const auto res = std::invoke(F, this,
						tile.shfl(k, leader), tile);
				if (rank == leader) {
					results[i] = res;
					to_act = false;
				}
			}
		}
	}

	// Divide work between tiled threads. Only act on the first of every similar block
	//
	// F(key, tile) is called for every first unique key start[i] from
	// start to end (exclusive) by one Tile. The associated return value is
	// stored in results[i].
	//
	// Assumes keys are sorted.
	template <auto F, class KeyIt, class ResIt>
	__device__ void coop_sorted(const KeyIt start, const KeyIt end, ResIt results) {
		const auto index = blockIdx.x * blockDim.x + threadIdx.x;
		const auto stride = gridDim.x * blockDim.x;
		const auto len = end - start;
		const auto max = ((len + bucket_size - 1) / bucket_size) * bucket_size;

		for (auto i = index; i < max; i += stride) {
			key_type k;
			const bool in_range = i < len;
			if (in_range) k = start[i];
			const bool first = in_range && (index == 0 || k != start[i - 1]);
			bool to_act = in_range && first;

			const auto thb = cg::this_thread_block();
			const auto tile = cg::tiled_partition<bucket_size>(thb);
			const auto rank = tile.thread_rank();
			while (auto queue = tile.ballot(to_act)) {
				const auto leader = __ffs(queue) - 1;
				const auto res = std::invoke(F, this,
						tile.shfl(k, leader), tile);
				if (rank == leader) {
					results[i] = res;
					to_act = false;
				}
			}
		}
	}

	// Cooperatively find k
	//
	// Returns true if and only if k is found in the table.
	// The search is stopped as soon as a non-full bucket without k is encountered.
	// (So it works with the assumption that filled rows are never cleared.)
	//
	// NOTE: If used concurrently with put, false negatives may occur
	__device__ bool coop_find(const key_type k, const Tile tile) {
		const auto rank = tile.thread_rank();
		for (auto hid = 0; hid < n_hash_functions; hid++) {
			const auto [addr, row] = addr_row(hid, k);
			const auto curr = rows[addr * bucket_size + rank];
			if (tile.any(curr == row)) return true;
			if (tile.any(curr == 0)) return false;
		}
		return false;
	}

	// Look up given keys in the table
	//
	// Afterwards, results[i] is true iff start[i] is in the table
	//
	// Assumes a 1d thread layout, and that p_bucket_size divides blockDim.x
	__device__ void _find(const key_type *start, const key_type *end, bool *results) {
		coop<&Cuckoo::coop_find>(start, end, results);
	}

	// Attempt to find given keys in the table
	template <class KeyIt, class BoolIt>
	void find(const KeyIt start, const KeyIt end, BoolIt results, bool sync = true) {
		const int n_blocks = ((end - start) + block_size - 1) / block_size;
		invoke_device<&Cuckoo::coop<&Cuckoo::coop_find, KeyIt, BoolIt>>
			<<<n_blocks, block_size>>>(*this, start, end, results);

		if (sync) CUDA(cudaDeviceSynchronize());
	}

	// NOTE: does not handle duplicates!
	// If avoid_dups is true, tries to avoid some in-bucket duplicates
	template <bool avoid_dups = false>
	__device__ Result coop_put(key_type k, const Tile tile) {
		using enum Result;
		const auto rank = tile.thread_rank();

		auto chain_length = 0, hashid = 0;
		while (true) {
			const auto [addr, row] = addr_row(hashid, k);
			row_type *my_addr = rows + addr * bucket_size + rank;
			row_type tmp = *my_addr;
			if constexpr (avoid_dups) {
				if (tile.any(tmp == row)) return FOUND;
			}

			const auto load = __popc(tile.ballot(tmp != 0));
			if (load < bucket_size) { // insert in empty row
				if (rank == load) {
					tmp = atomicCAS(my_addr, 0, row);
				}
				tmp = tile.shfl(tmp, load);
				if (tmp == 0) return PUT;
				if constexpr (avoid_dups) {
					if (tmp == row) return FOUND;
				}
			} else { // we have to Cuckoo
				if (chain_length >= max_chain_length) return FULL;
				// TODO: we have multiple objectives here:
				// - we want to Cuckoo a random row from the bucket
				//   (to avoid atomic operation congestion on certain rows)
				// - but it needs to be fast
				// - it does not need not be cryptographically secure
				// - in BCHT, they appear to use an RNG based on the so-called KISS generator,
				//   but all threads seem to start from the same seed in every call to insert().
				//   (Knowing that most chains have a small length, this means that the threads
				//   essentially all work on the same handful of row offsets: not great)
				// - I hypothesize the below is good enough
				const auto cuckoor =
					(blockIdx.x * blockDim.x + tile.meta_group_rank() + chain_length) % bucket_size;
				if (rank == cuckoor) {
					tmp = atomicExch(my_addr, row);
				}
				tmp = tile.shfl(tmp, cuckoor);
				if constexpr (avoid_dups) {
					if (tmp == row) return FOUND;
				}
				std::tie(hashid, k) = hash_key(addr, tmp);
				hashid = (hashid + 1) % n_hash_functions;
				chain_length++;
			}
		}
	}

	// Attempt to put given keys in the table
	//
	// Assumes a 1d thread layout, and that p_bucket_size divides blockDim.x
	__device__ void _put(const key_type *start, const key_type *end, Result *results) {
		coop<&Cuckoo::coop_put<false>>(start, end, results);
	}

	// Attempt to put given keys in the table
	template <class KeyIt, class ResIt>
	void put(const KeyIt start, const KeyIt end, ResIt results, bool sync = true) {
		const int n_blocks = ((end - start) + block_size - 1) / block_size;
		// calls _put
		invoke_device<&Cuckoo::coop<&Cuckoo::coop_put<false>, KeyIt, ResIt>>
			<<<n_blocks, block_size>>>(*this, start, end, results);
		if (sync) CUDA(cudaDeviceSynchronize());
	}

	// Attempt to put given keys in the table, partly avoiding in-bucket duplicates
	//
	// Does _not_ guarantee no duplicates
	template <class KeyIt, class ResIt>
	void put_avoid_dups(const KeyIt start, const KeyIt end, ResIt results, bool sync = true) {
		const int n_blocks = ((end - start) + block_size - 1) / block_size;
		invoke_device<&Cuckoo::coop<&Cuckoo::coop_put<true>, KeyIt, ResIt>>
			<<<n_blocks, block_size>>>(*this, start, end, results);
		if (sync) CUDA(cudaDeviceSynchronize());
	}

	// Translate coop_find to Result, so that true is FOUND and false is PUT
	//
	// (Used in find_or_put for saving memory)
	__device__ Result coop_find_as_result(const key_type k, const Tile t) {
		using enum Result;
		return coop_find(k, t) ? FOUND : PUT;
	}

	// If results[i] != FOUND, put start[i] into the table
	//
	// Only the first copy of every such key is inserted. All other keys
	// have their result set as FOUND, _even if their insertion failed!_
	// (For performance reasons.) TODO: is this fair?
	template <class KeyIt, class ResIt>
	__device__ void put_if_not_found_sorted(const KeyIt start, const KeyIt end, ResIt results) {
		const auto index = blockIdx.x * blockDim.x + threadIdx.x;
		const auto stride = gridDim.x * blockDim.x;
		const auto len = end - start;
		const auto max = ((len + bucket_size - 1) / bucket_size) * bucket_size;

		for (auto i = index; i < max; i += stride) {
			key_type k;
			const bool in_range = i < len;
			if (in_range) k = start[i];
			const bool first = in_range && (index == 0 || k != start[i - 1]);

			bool to_act = in_range && first && results[i] != Result::FOUND;
			const auto thb = cg::this_thread_block();
			const auto tile = cg::tiled_partition<bucket_size>(thb);
			const auto rank = tile.thread_rank();
			while (auto queue = tile.ballot(to_act)) {
				const auto leader = __ffs(queue) - 1;
				const auto res = coop_put(tile.shfl(k, leader), tile);
				if (rank == leader) {
					results[i] = res;
					to_act = false;
				}
			}

			if (in_range && !first) results[i] = Result::FOUND;
		}
	}

	// Find-or-put keys, assuming keys is sorted
	//
	// For every first key of its kind, the result is:
	// - FOUND if it was already in the table
	// - PUT if it was not already in the table, and has been put in
	// - FULL if it was not already in the table, and could not be put in
	// The results of all other keys is always FOUND (even if it was not inserted!)
	template <class KeyIt, class ResIt>
	void find_or_put_sorted(const KeyIt keys, const KeyIt end, ResIt results, bool sync = true) {
		const auto len = end - keys;
		const int n_blocks = (len + block_size - 1) / block_size;

		invoke_device<&Cuckoo::coop_sorted<&Cuckoo::coop_find_as_result, KeyIt, ResIt>>
			<<<n_blocks, block_size>>>(*this, keys, keys + len, results);

		invoke_device<&Cuckoo::put_if_not_found_sorted<KeyIt, ResIt>>
			<<<n_blocks, block_size>>>(*this, keys, keys + len, results);

		if (sync) CUDA(cudaDeviceSynchronize());
	}

	// A safe find-or-put for Cuckoo
	//
	// tmp should point to a device buffer twice the size of supplied keys*
	//
	// For every first key of its kind, the result is:
	// - FOUND if it was already in the table
	// - PUT if it was not already in the table, and has been put in
	// - FULL if it was not already in the table, and could not be put in
	// The results of all other keys is always FOUND (even if it was not inserted!)
	//
	// * The length of the keys array should also be expressible in key_type
	//   (this assumption could be removed, see implementation)
	//
	// Perhaps this could be made more efficient, especially in terms of
	// memory usage. By taking tmp as an argument, the cost of allocating
	// it is not measured in benchmarks at least.
	void find_or_put(const key_type *keys, const key_type *end, key_type *tmp, Result *results, bool sync = true) {
		const auto klen = end - keys;
		// The first constraint can be alleviated by changing buffer requirements (tmp)
		// The second constraint is due to Thrust (https://github.com/NVIDIA/cccl/issues/744)
		assert(klen <= std::numeric_limits<key_type>::max());
		assert(klen <= std::numeric_limits<int>::max());

		auto indices = tmp;
		auto kcopies = tmp + klen;

		// Sort the keys, remembering their index
		// (so that kcopies[i] < kcopies[i+1] and keys[indices[j]] = kcopies[j])
		// TODO: It would be nicer if we could just sort the indices.
		// However, I fear that thrust sorting with a custom comparator
		// will be significantly slower than this, because of memory
		// locality and because thrust appears to use radix sort for
		// builtins and mergesort for custom comparators.
		thrust::copy(thrust::device, keys, end, kcopies);
		thrust::sequence(thrust::device, indices, indices + klen);
		thrust::stable_sort_by_key(thrust::device, kcopies, kcopies + klen, indices);

		// Low-overhead view into sorted array
		auto key_view = thrust::permutation_iterator(keys, indices);
		auto res_view = thrust::permutation_iterator(results, indices);

		find_or_put_sorted(key_view, key_view + klen, res_view, sync);
	}

	// Clears all table rows
	void clear() {
		thrust::fill(thrust::device, rows, rows + n_rows, 0);
	}

	// Construct a Cuckoo hash table with 2^addr_width buckets for storing
	// keys key_width wide.
	//
	// key_width and addr_width to be specified in bits
	Cuckoo(const uint8_t key_width, const uint8_t addr_width,
		std::optional<Rng> rng = std::nullopt)
		: permute(key_width, rng)
		, addr_width(addr_width)
		, rem_width(key_width - addr_width)
		, n_rows((1ull << addr_width) * sizeof(*rows) * bucket_size)
	{
		// make sure row_type is wide enough
		assert(sizeof(row_type) * 8 >= state_width + rem_width);
		_rows = cusp(alloc<row_type>(n_rows, unified_memory));
		rows = _rows.get();
		clear();
	}
};

#ifdef DOCTEST_LIBRARY_INCLUDED
#include <thrust/count.h>
#include <thrust/functional.h>
#include <thrust/iterator/counting_iterator.h>
#include <thrust/logical.h>
#include <thrust/random/linear_congruential_engine.h>
#include <thrust/random/uniform_int_distribution.h>
#include <thrust/sequence.h>

TEST_CASE("Cuckoo hash table") {
	using Table = Cuckoo<uint32_t, 32, RngPermute, 3, true>;
	Table table(21, 5);
	CHECK(table.count(0) == 0);

	// Check the hashing and inverting
	// TODO: randomize?
	const Table::HashKey to_check[] { {0, 42}, {1, 365}, {2, 3'1415} };
	for (auto [hid, key] : to_check) {
		auto [a, r] = table.addr_row(hid, key);
		auto [h, k] = table.hash_key(a, r);
		CHECK(h == hid);
		CHECK(k == key);
	}

	// Some puts
	// This is not a very effective test:
	// the hashing function is so good that everything ends up in their bucket 0
	constexpr auto N = 2000;
	constexpr auto to_insert = N / 2;
	key_type *keys;
	Result *results;
	bool *found;
	CUDA(cudaMallocManaged(&keys, sizeof(*keys) * N));
	CUDA(cudaMallocManaged(&results, sizeof(*results) * N));
	CUDA(cudaMallocManaged(&found, sizeof(*found) * N));
	thrust::sequence(keys, keys + N);
	table.put(keys, keys + to_insert, results, false);
	table.find(keys, keys + N, found);
	CHECK(thrust::all_of(keys, keys + to_insert,
		[&table, results] (auto key) {
			return table.count(key) == 1 && results[key] == Result::PUT;
		}));
	CHECK(thrust::all_of(found, found + to_insert, thrust::identity<bool>()));
	CHECK(thrust::none_of(found + to_insert, found + N, thrust::identity<bool>()));

	CUDA(cudaFree(keys));
	CUDA(cudaFree(results));
	CUDA(cudaFree(found));
}

TEST_CASE("Cuckoo: sorted find-or-put") {
	using Table = Cuckoo<uint32_t, 32>;
	Table *table;
	CUDA(cudaMallocManaged(&table, sizeof(*table)));
	new (table) Table(21, 5); // 32 * 2^5 = 1024 rows


	constexpr auto N = 300;
	constexpr auto step = 30;
	static_assert(N % step == 0);

	key_type *keys;
	Result *results;
	CUDA(cudaMallocManaged(&keys, sizeof(*keys) * N));
	CUDA(cudaMallocManaged(&results, sizeof(*results) * N));
	thrust::sequence(keys, keys + N);

	for (auto n = 0; n < N; n += step) {
		table->find_or_put_sorted(keys, keys + n + step, results);
		CHECK(thrust::all_of(thrust::device, keys, keys + n,
			[table, results] __device__ (auto key) {
				return table->count(key) == 1 && results[key] == Result::FOUND;
			}));
		CHECK(thrust::all_of(thrust::device, keys + n, keys + n + step,
			[table, results] __device__ (auto key) {
				return table->count(key) == 1 && results[key] == Result::PUT;
			}));
		CHECK(thrust::all_of(thrust::device, keys + n + step, keys + N,
			[table, results] __device__ (auto key) {
				return table->count(key) == 0;
			}));
	}

	CUDA(cudaFree(keys));
	CUDA(cudaFree(results));
	CUDA(cudaFree(table));
}

TEST_CASE("Cuckoo: unordered find-or-put") {
	using Table = Cuckoo<uint32_t, 32>;
	Table *table;
	CUDA(cudaMallocManaged(&table, sizeof(*table)));
	new (table) Table(21, 5); // 32 * 2^5 = 1024 rows

	constexpr auto M = 1025;
	constexpr auto N = 800;
	constexpr auto step = 200;
	static_assert(N % step == 0);

	key_type *keys;
	Result *results;
	key_type *tmp;
	CUDA(cudaMallocManaged(&keys, sizeof(*keys) * M));
	CUDA(cudaMallocManaged(&results, sizeof(*results) * M));
	CUDA(cudaMallocManaged(&tmp, sizeof(*tmp) * M * 2));

	thrust::minstd_rand rng; // has constant seed
	thrust::uniform_int_distribution<int> dist(0, 100);
	auto gen = [&rng, &dist] () { return dist(rng); };
	thrust::generate(keys, keys + N, gen);

	for (auto n = 0; n < N; n += step) {
		table->find_or_put(keys, keys + n + step, tmp, results);
		CHECK(thrust::all_of(results, results + n,
			[] (auto res) { return res == Result::FOUND; }));
	}
	CHECK(thrust::all_of(thrust::device, keys, keys + N,
		[table] __device__ (auto k) { return table->count(k) == 1; }));

	// Now overflow the table
	thrust::sequence(keys, keys + M);
	table->find_or_put(keys, keys + M, tmp, results);
	CHECK(thrust::count(results, results + M, Result::FULL) > 0);

	CUDA(cudaFree(keys));
	CUDA(cudaFree(results));
	CUDA(cudaFree(tmp));
	CUDA(cudaFree(table));
}

TEST_CASE("Cuckoo hash table: Cuckooing behavior") {
	// TODO: make a custom permutation to properly test the Cuckooing behavior
}
#endif


==> anc/artifact/include/cuda_util.cuh <==
#pragma once
#include <cstdio>
#include <cstdlib>
#include <cuda_runtime.h>
#include <functional>
#include <memory>
#include <type_traits>

inline void cuda_assert(cudaError_t code, const char *file, const int line) {
	if (code == cudaSuccess) return;
	fprintf(stderr, "%s:%d CUDA error %s\n", file, line, cudaGetErrorString(code));
	std::abort();
}

#define CUDA(check) cuda_assert((check), __FILE__, __LINE__)

// A shared pointer intended for wrapping a device memory pointer
template <typename T>
using CuSP = std::shared_ptr<T>;

template <typename T>
CuSP<T> cusp(T *t) {
	return CuSP<T>(t, cudaFree);
}

// Device allocation
template <typename T>
T *alloc_dev(size_t count) {
	T *out;
	CUDA(cudaMalloc(&out, sizeof(T) * count));
	return out;
}

// Managed allocation
template <typename T>
T *alloc_man(size_t count) {
	T *out;
	CUDA(cudaMallocManaged(&out, sizeof(T) * count));
	return out;
}

// Allocate managed (managed = true) or ordinary device memory
template <typename T>
T *alloc(size_t count, bool managed) {
	if (managed) return alloc_man<T>(count);
	return alloc_dev<T>(count);
}

// A kernel that calls __device__ function F with given arguments
//
// As __global__ functions cannot be member functions and __device__ functions
// can, this can be used to "wrap" a member __device__ function in a kernel.
template <auto F, class... Args>
__global__ void invoke_device(Args... args) {
	std::invoke(F, args...);
}

// Volatile load
//
// This can be used to load up-to-date values for variables that have been
// modified using atomic operations. (CUDA does not guarantee that normal reads
// following atomic operations are current, they could come from local cache.)
//
// Based on http://wg21.link/P1382R0
template <typename T>
__host__ __device__ constexpr inline T volatile_load(const T *from)
requires std::is_trivially_copyable_v<T> {
	return *(volatile const T*)from;
}


==> anc/artifact/include/iceberg.cuh <==
#pragma once

#include <cooperative_groups.h>
#include <thrust/execution_policy.h>
#include <thrust/fill.h>
#include <bit>
#include <utility>
#include "bits.h"
#include "cuda_util.cuh"
#include "quotient.cuh"
#include "table.cuh"

namespace cg = cooperative_groups;

// An Iceberg hash table
//
// For storing keys of width key_width (in bits).
// The primary buckets consist of p_bucket_size rows of type p_row_type.
// The secondary buckets consist of s_bucket_size rows of type s_row_type.
// The permutation object permute is initialzed as Permute(key_width, rng).
// Keys are permuted with permute(hash_id, key), and inverted with
// permute.inv(hash_id, permuted_key).
//
// TODO: There is some code duplication between the two levels,
// which could perhaps be reduced using fancy compile-time abstractions.
// Could also do with more tests.
template <
	typename p_row_type, uint8_t p_bucket_size,
	typename s_row_type, uint8_t s_bucket_size,
	class Permute = RngPermute,
	bool unified_memory = false // useful for debugging purposes
>
class Iceberg {
	static_assert(p_bucket_size > 0
		&& s_bucket_size > 0, "bucket size must be nonzero");
	static_assert(32 % p_bucket_size == 0
		&& 32 % s_bucket_size == 0, "warp/bucket size must divide 32");

public:
	static constexpr int block_size = 128;
	static_assert(block_size % p_bucket_size == 0);

	const Permute permute;

	// Primary bits
	const uint8_t p_row_width = sizeof(p_row_type) * 8;
	const uint8_t p_addr_width, p_rem_width; // in bits
	const size_t p_n_rows;

	// Secondary bits
	const uint8_t s_row_width = sizeof(s_row_type) * 8;
	const uint8_t s_addr_width, s_rem_width; // in bits
	const size_t s_n_rows;

	// primary state ::= empty | occupied
	const uint8_t p_state_width = 1;

	// secondary state ::= empty | occupied hash_id
	const uint8_t s_state_width = 2;

	using PTile = cg::thread_block_tile<p_bucket_size, cg::thread_block>;
	using STile = cg::thread_block_tile<s_bucket_size, cg::thread_block>;
	using PAddrRow = std::pair<addr_type, p_row_type>;
	using SAddrRow = std::pair<addr_type, s_row_type>;

	// The storage backend
	// Primary rows consist of a remainder
	// Secondary rows are as follows:
	// - the 2 most significant bits indicate the state
	//   - state 0 is for empty rows (thus a row is empty if the row is 0)
	//   - state 1 + i indicates hash function i
	// - the least significant rem_width bits indicate the remainder
	p_row_type *p_rows;
	CuSP<p_row_type> _p_rows; // shared pointer handling memory
	s_row_type *s_rows;
	CuSP<s_row_type> _s_rows; // shared pointer handling memory

	// Hash key to an address and a row entry
	__host__ __device__ PAddrRow p_addr_row(const key_type k) {
		const auto pk = permute(0, k);
		const addr_type addr = pk & mask<key_type>(p_addr_width);
		const auto rem = pk >> p_addr_width;
		return { addr, (p_row_type(1) << (p_row_width - p_state_width)) | rem };
	}

	__host__ __device__ SAddrRow s_addr_row(const uint8_t hash_id, const key_type k) {
		const auto pk = permute(hash_id, k);
		const addr_type addr = pk & mask<key_type>(s_addr_width);
		const auto rem = pk >> s_addr_width;
		return { addr, s_row_type(hash_id + 1) << (s_row_width - s_state_width) | rem };
	}

	// Restore key from address and row
	__host__ __device__ key_type p_restore_key(const addr_type addr, const p_row_type row) {
		assert(row != 0);
		const auto hash_id = 0;
		const auto rem = row & mask<p_row_type>(p_rem_width);
		const auto pk = (rem << p_addr_width) | addr;
		return permute.inv(hash_id, pk);
	}

	// Restore key from address and row
	__host__ __device__ key_type s_restore_key(const addr_type addr, const s_row_type row) {
		assert(row != 0);
		const auto hash_id = (row >> (s_row_width - s_state_width)) - 1;
		const auto rem = row & mask<s_row_type>(s_rem_width);
		const auto pk = (rem << s_addr_width) | addr;
		return permute.inv(hash_id, pk);
	}

	// Count the number of occurrences of key k in the table
	//
	// Only works from host when unified_memory is used
	__host__ __device__ unsigned count(const key_type k) {
#ifndef  __CUDA_ARCH__
		assert(unified_memory);
#endif
		unsigned count = 0;

		// Primary
		const auto [a0, r0] = p_addr_row(k);
		for (auto bi = 0; bi < p_bucket_size; bi++) {
			if (p_rows[a0 * p_bucket_size + bi] == r0) count++;
		}

		// Secondary
		const auto [a1, r1] = s_addr_row(1, k);
		const auto [a2, r2] = s_addr_row(2, k);
		for (auto bi = 0; bi < s_bucket_size; bi++) {
			if (s_rows[a1 * s_bucket_size + bi] == r1) count++;
			if (a1 != a2 && s_rows[a2 * s_bucket_size + bi] == r2) count++;
		}

		return count;
	}

	// Divide work between tiled threads
	//
	// For every key, F(key, tile) is called by some PTile,
	// its return value stored in results
	//
	// Assumes a 1d thread layout, and that p_bucket_size divides blockDim.x
	template <auto F, class KeyIt, class ResIt>
	__device__ void coop(const KeyIt start, const KeyIt end, ResIt results) {
		const auto index = blockIdx.x * blockDim.x + threadIdx.x;
		const auto stride = gridDim.x * blockDim.x;
		const auto len = end - start;
		const auto max = ((len + p_bucket_size - 1) / p_bucket_size) * p_bucket_size;

		for (auto i = index; i < max; i += stride) {
			key_type k;
			bool to_act = i < len;
			if (to_act) k = start[i];

			const auto thb = cg::this_thread_block();
			const auto tile = cg::tiled_partition<p_bucket_size>(thb);
			const auto rank = tile.thread_rank();
			while (auto queue = tile.ballot(to_act)) {
				const auto leader = __ffs(queue) - 1;
				const auto res = std::invoke(F, this,
						tile.shfl(k, leader), tile);
				if (rank == leader) {
					results[i] = res;
					to_act = false;
				}
			}
		}
	}

	// Cooperatively find-or-put key k
	//
	// All threads in the tile must receive the same parameter k
	__device__ Result coop_find_or_put(const key_type k, PTile tile) {
		using enum Result;
		const auto rank = tile.thread_rank();

		// Primary
		{
		auto [a0, r0] = p_addr_row(k);
		p_row_type v = 0;
		while (true) {
			const auto rid = a0 * p_bucket_size + rank;
			if (v == 0) v = volatile_load(p_rows + rid);
			if (tile.any(v == r0)) return FOUND;

			const auto load = __popc(tile.ballot(v != 0));
			if (load == p_bucket_size) break; // to secondary

			if (rank == load) {
				v = atomicCAS(p_rows + a0 * p_bucket_size + load, p_row_type(0), r0);
			}
			if (tile.shfl(v, load) == 0) return PUT;
		}
		}

		// Secondary level
		// We divide the tile in two subgroups,
		// inspecting one secondary bucket each.
		//
		// NOTE: we assume that a thread is in tile
		//	rank / (p_bucket_size / 2).
		// This seems to be the case, but it isn't well documented.
		static_assert(s_bucket_size * 2 <= p_bucket_size);
		const auto subgroup = cg::tiled_partition<p_bucket_size / 2>(tile);
		const auto hashid = subgroup.meta_group_rank() + 1;
		const auto subrank = subgroup.thread_rank();
		const bool to_act = subrank < s_bucket_size;

		const auto [a1, r1] = s_addr_row(hashid, k);
		s_row_type v = 0;
		while (true) {
			// Inspect buckets
			if (to_act && v == 0) v = volatile_load(s_rows + a1 * s_bucket_size + subrank);
			const bool found = (v == r1) && to_act;
			if (tile.any(found)) return FOUND;

			// Compare loads
			const auto load = __popc(subgroup.ballot((v != 0) && to_act));
			const auto load1 = tile.shfl(load, 0); // first subgroup
			const auto load2 = tile.shfl(load, p_bucket_size / 2); // second subgroup
			if (load1 == s_bucket_size && load2 == s_bucket_size) return FULL;

			// Insert in least full bucket (when tied, in the second)
			// This is where we use the assumption on partition tiling.
			const auto leader = load1 < load2 ? load1 : p_bucket_size / 2 + load2;
			if (rank == leader) {
				v = atomicCAS(s_rows + a1 * s_bucket_size + load, 0, r1);
			}
			if (tile.shfl(v, leader) == 0) return PUT;
		}
	}

	// Find-or-put keys between start (inclusive) and end (exclusive)
	//
	// Assumes a 1d thread layout, and that p_bucket_size divides blockDim.x
	__device__ void _find_or_put(const key_type *start, const key_type *end, Result *results) {
		return coop<&Iceberg::coop_find_or_put>(start, end, results);
	}

	// Find-or-put keys between start (inclusive) and end (exclusive)
	// If sync is true (by default, it is), a cuda device synchronization is performed
	//
	// To control thread layout, use the find_or_put kernel directly
	template <class KeyIt, class ResIt>
	void find_or_put(const KeyIt start, const KeyIt end, ResIt results, bool sync = true) {
		const int n_blocks = ((end - start) + block_size - 1) / block_size;
		invoke_device<&Iceberg::coop<&Iceberg::coop_find_or_put, KeyIt, ResIt>>
			<<<n_blocks, block_size>>>(*this, start, end, results);
		if (sync) CUDA(cudaDeviceSynchronize());
	}

	__device__ bool coop_find(const key_type k, const PTile tile) {
		const auto rank = tile.thread_rank();

		// Primary
		const auto [a0, r0] = p_addr_row(k);
		const auto rid = a0 * p_bucket_size + rank;
		const auto row = p_rows[rid];
		if (tile.any(row == r0)) return true;
		// Here we use the assumption that no keys are ever (re)moved
		// (so if we find an empty spot in level 1, we are done)
		if (tile.any(row == 0)) return false;

		// Secondary level
		// We divide the tile in two groups, inspecting one bucket each
		static_assert(s_bucket_size * 2 <= p_bucket_size);
		const auto subgroup = cg::tiled_partition<p_bucket_size / 2>(tile);
		const auto hashid = subgroup.meta_group_rank() + 1;
		const auto subrank = subgroup.thread_rank();
		const bool to_act = subrank < s_bucket_size;
		const auto [a1, r1] = s_addr_row(hashid, k);

		p_row_type v;
		if (to_act) v = s_rows[a1 * s_bucket_size + subrank];
		const bool found = (v == r1) && to_act;
		if (tile.any(found)) return true;

		return false;
	}

	// Find keys
	template <class KeyIt, class BoolIt>
	void find(const KeyIt start, const KeyIt end, BoolIt results, bool sync = true) {
		const int n_blocks = ((end - start) + block_size - 1) / block_size;
		invoke_device<&Iceberg::coop<&Iceberg::coop_find, KeyIt, BoolIt>>
			<<<n_blocks, block_size>>>(*this, start, end, results);
		if (sync) CUDA(cudaDeviceSynchronize());
	}

	// Put key WITHOUT checking if the key is already in the table
	__device__ Result coop_put(const key_type k, const PTile tile) {
		using enum Result;
		const auto rank = tile.thread_rank();

		// Primary
		{
		auto [a0, r0] = p_addr_row(k);
		p_row_type v = 0;
		while (true) {
			const auto rid = a0 * p_bucket_size + rank;
			if (v == 0) v = volatile_load(p_rows + rid);
			const auto load = __popc(tile.ballot(v != 0));
			if (load == p_bucket_size) break; // to secondary

			if (rank == load) {
				v = atomicCAS(p_rows + a0 * p_bucket_size + load, p_row_type(0), r0);
			}
			if (tile.shfl(v, load) == 0) return PUT;
		}
		}

		// Secondary level
		// We divide the tile in two subgroups,
		// inspecting one secondary bucket each.
		//
		// NOTE: we assume that a thread is in tile
		//	rank / (p_bucket_size / 2).
		// This seems to be the case, but it isn't well documented.
		static_assert(s_bucket_size * 2 <= p_bucket_size);
		const auto subgroup = cg::tiled_partition<p_bucket_size / 2>(tile);
		const auto hashid = subgroup.meta_group_rank() + 1;
		const auto subrank = subgroup.thread_rank();
		const bool to_act = subrank < s_bucket_size;

		const auto [a1, r1] = s_addr_row(hashid, k);
		s_row_type v = 0;
		while (true) {
			// Inspect buckets
			if (to_act && v == 0) v = volatile_load(s_rows + a1 * s_bucket_size + subrank);

			// Compare loads
			const auto load = __popc(subgroup.ballot((v != 0) && to_act));
			const auto load1 = tile.shfl(load, 0); // first subgroup
			const auto load2 = tile.shfl(load, p_bucket_size / 2); // second subgroup
			if (load1 == s_bucket_size && load2 == s_bucket_size) return FULL;

			// Insert in least full bucket (when tied, in the second)
			// This is where we use the assumption on partition tiling.
			const auto leader = load1 < load2 ? load1 : p_bucket_size / 2 + load2;
			if (rank == leader) {
				v = atomicCAS(s_rows + a1 * s_bucket_size + load, 0, r1);
			}
			if (tile.shfl(v, leader) == 0) return PUT;
		}
	}

	// Put keys WITHOUT checking if the key is already in the table
	template <class KeyIt, class ResIt>
	void put(const KeyIt start, const KeyIt end, ResIt results, bool sync = true) {
		const int n_blocks = ((end - start) + block_size - 1) / block_size;
		invoke_device<&Iceberg::coop<&Iceberg::coop_put, KeyIt, ResIt>>
			<<<n_blocks, block_size>>>(*this, start, end, results);
		if (sync) CUDA(cudaDeviceSynchronize());
	}

	// Clears all rows
	void clear() {
		thrust::fill(thrust::device, p_rows, p_rows + p_n_rows, 0);
		thrust::fill(thrust::device, s_rows, s_rows + s_n_rows, 0);
	}

	// Construct an Iceberg hash table with 2^primary_addr_width primary buckets
	// and 2^secondary_addr_width secondary buckets. Optionally, the
	// permutation is initialized with the given RNG.
	//
	// It is very important that buckets fit in a single cache line.
	//
	// See Iceberg paper for their recommendations. In particular:
	// - spend most storage budget on primary buckets (one cache line per bucket)
	// - have about 1/8 as many secondary buckets, with about 1/8 the bucket size
	//
	// Buckets must be aligned to cache lines for efficiency
	Iceberg(const uint8_t key_width,
		const uint8_t primary_addr_width, const uint8_t secondary_addr_width,
		std::optional<Rng> rng = std::nullopt)
		: permute(key_width, rng)
		, p_addr_width(primary_addr_width)
		, p_rem_width(key_width - p_addr_width)
		, p_n_rows((1ull << p_addr_width) * sizeof(*p_rows) * p_bucket_size)
		, s_addr_width(secondary_addr_width)
		, s_rem_width(key_width - s_addr_width)
		, s_n_rows((1ull << s_addr_width) * sizeof(*s_rows) * s_bucket_size)
	{
		// make sure row_type is wide enough
		assert(sizeof(p_row_type) * 8 >= p_state_width + p_rem_width);
		assert(sizeof(s_row_type) * 8 >= s_state_width + s_rem_width);
		_p_rows = cusp(alloc<p_row_type>(p_n_rows, unified_memory));
		p_rows = _p_rows.get();
		_s_rows = cusp(alloc<s_row_type>(s_n_rows, unified_memory));
		s_rows = _s_rows.get();
		clear();
	}
};

#ifdef DOCTEST_LIBRARY_INCLUDED
#include <thrust/count.h>
#include <thrust/logical.h>
#include <thrust/sequence.h>

using namespace kh;

TEST_CASE("Iceberg hash table") {
	// TODO 16 bit width only on high CC
	using Table = Iceberg<uint32_t, 32, uint32_t, 16, RngPermute, true>;
	Table *table;
	CUDA(cudaMallocManaged(&table, sizeof(*table)));
	new (table) Table(21, 6, 3);

	CHECK(table->count(0) == 0);

	const auto n = 300;
	key_type *keys;
	Result *results;
	CUDA(cudaMallocManaged(&keys, sizeof(*keys) * n));
	CUDA(cudaMallocManaged(&results, sizeof(*results) * n));
	thrust::fill(thrust::device, keys, keys + n, 0);
	find_or_put<<<2, 512>>>(table, keys, keys + n, results);
	CHECK(!cudaDeviceSynchronize());

	CHECK(table->count(0) == 1);
	CHECK(thrust::count(results, results + n, Result::PUT) == 1);
	CHECK(thrust::count(results, results + n, Result::FOUND) == n - 1);

	table->~Table();
	CUDA(cudaFree(keys));
	CUDA(cudaFree(results));
	CHECK(!cudaFree(table));
}

TEST_CASE("Iceberg convenience find_or_put member function") {
	constexpr auto n = 1000;
	key_type *keys;
	Result *results;
	CUDA(cudaMallocManaged(&keys, sizeof(*keys) * n));
	CUDA(cudaMallocManaged(&results, sizeof(*results) * n));
	thrust::sequence(keys, keys + n);

	using Table = Iceberg<uint32_t, 32, uint32_t, 16>;
	Table *table;
	CUDA(cudaMallocManaged(&table, sizeof(*table)));
	new (table) Table(21, 5, 3);

	table->find_or_put(keys, keys + n, results);
	CHECK(thrust::all_of(thrust::device, keys, keys + n,
		[table, results] __device__ (auto key) {
			return table->count(key) == 1 && results[key] == Result::PUT;
		}));

	table->~Table();
	CUDA(cudaFree(keys));
	CUDA(cudaFree(results));
	CUDA(cudaFree(table));
}

TEST_CASE("Iceberg: put and find") {
	constexpr auto n = 1000;
	key_type *keys;
	Result *results;
	bool *found;
	CUDA(cudaMallocManaged(&keys, sizeof(*keys) * n));
	CUDA(cudaMallocManaged(&found, sizeof(*found) * n));
	CUDA(cudaMallocManaged(&results, sizeof(*results) * n));
	thrust::sequence(keys, keys + n);

	using Table = Iceberg<uint32_t, 32, uint32_t, 16>;
	Table *table;
	CUDA(cudaMallocManaged(&table, sizeof(*table)));
	new (table) Table(21, 5, 3);

	table->put(keys, keys + n / 2, results);
	table->find(keys, keys + n, found);
	CHECK(thrust::all_of(thrust::device, keys, keys + n,
		[table, found, results] __device__ (auto key) {
			auto c = table->count(key);
			return (key < n / 2)
				? (c == 1 && found[key] && results[key] == Result::PUT)
				: (c == 0 && !found[key]);
		}));

	table->~Table();
	CUDA(cudaFree(keys));
	CUDA(cudaFree(results));
	CUDA(cudaFree(table));
}

TEST_CASE("Iceberg: 16-bit") {
	const auto n = 1000;
	auto table = Iceberg<uint16_t, 32, uint16_t, 16, RngPermute, true>(21, 6, 7);
	auto _keys = cusp(alloc_man<key_type>(n));
	auto *keys = _keys.get();
	auto _results = cusp(alloc_man<Result>(n));
	auto *results = _results.get();
	auto _found = cusp(alloc_man<bool>(n));
	auto *found = _found.get();
	thrust::sequence(keys, keys + n);
	table.put(keys, keys + n / 2, results);
	table.find(keys, keys + n, found);
	CHECK(thrust::all_of(keys, keys + n,
		[&table, found, results] (auto key) {
			auto c = table.count(key);
			return (key < n / 2)
				? (c == 1 && found[key] && results[key] == Result::PUT)
				: (c == 0 && !found[key]);
		}));
}

// We test level 2 using a small table
// with 1 primary bucket of size 4 and two secondary of size 2
// The permutation ensures that all keys hash to both secondary buckets
struct SmallPermute {
	__host__ __device__ key_type operator()(const uint8_t hid, const key_type k) const {
		if (hid == 0) return k;
		if (hid == 1) return k;
		return k ^ 1;
	}

	SmallPermute(auto, auto) {}
};

TEST_CASE("Iceberg hash table: level 2 find-or-put") {
	using Table = Iceberg<uint32_t, 4, uint32_t, 2, SmallPermute, true>;
	Table *table;
	CHECK(!cudaMallocManaged(&table, sizeof(*table)));
	new (table) Table(21, 0, 1); // one primary bucket, two secondary

	// We'll work with keys [0, 8], of which [0, 7] will just fit and 8 will not
	// To test for potential race problems, we insert each key many times
	const auto last_val = 9;
	const auto dups = 10;
	const auto N = last_val * dups;
	key_type *keys;
	Result *results;
	CUDA(cudaMallocManaged(&keys, sizeof(*keys) * N));
	CUDA(cudaMallocManaged(&results, sizeof(*results) * N));

	// The first dups keys will be 0, the next dups keys 1, etc.
	for (auto i = 0; i < N; i++) keys[i] = i / dups;

	// Fill the primary bucket with [0, 3]
	find_or_put<<<2, 64>>>(table, keys, keys + 4 * dups, results);
	CHECK(!cudaDeviceSynchronize());
	for (auto i = 0; i < 4; i++) CHECK(table->count(i) == 1);
	for (auto i = 4; i < 9; i++) CHECK(table->count(i) == 0);
	CHECK(thrust::count(results, results + 4 * dups, Result::PUT) == 4);
	CHECK(thrust::count(results, results + 4 * dups, Result::FOUND) == 4 * (dups - 1));

	// Now we fill both secondary buckets with [4, 7]
	find_or_put<<<2, 64>>>(table, keys, keys + 8 * dups, results);
	CHECK(!cudaDeviceSynchronize());
	CHECK(thrust::count(results, results + 8 * dups, Result::PUT) == 4);
	CHECK(thrust::count(results, results + 8 * dups, Result::FULL) == 0);
	for (auto i = 0; i < 8; i++) CHECK(table->count(i) == 1);

	// All buckets are full, so number 8 cannot be added
	find_or_put<<<2, 64>>>(table, keys, keys + 9 * dups, results);
	CHECK(!cudaDeviceSynchronize());
	CHECK(thrust::count(results, results + 8 * dups, Result::FOUND) == 8 * dups);
	CHECK(thrust::count(results, results + 9 * dups, Result::FULL) == dups);

	for (auto i = 0; i < 8; i++) CHECK(table->count(i) == 1);
	CHECK(table->count(8) == 0);

	CUDA(cudaFree(keys));
	CUDA(cudaFree(results));
	CUDA(cudaFree(table));
}

#endif


==> anc/artifact/include/quotient.cuh <==
#pragma once
#include <cassert>
#include <exception>
#include <optional>
#include <random>
#include <utility>
#include "types.h"
#include "bits.h"

// Single-round Feistel permutation based on the hash family of BGHT
// Parameters drawn from generator provided in constructor
class RngPermute {
	static constexpr uint8_t n_hash_functions = 3;
	const uint8_t hash_width; // part of key that is hashed

	// Large prime from BGHT. This is 2^32 - 5.
	static constexpr uint32_t large_prime = 4294967291ul;

	// Constants (a,b) for our hash functions
	std::pair<uint32_t, uint32_t> hash_constants[n_hash_functions];

	// Hashes x to [0, 2^hash_width) -- so long hash_width < 32
	// The hash function family from BGHT
	template <uint8_t index>
	__host__ __device__ inline uint32_t hash_base(const key_type x) const {
		const auto [a, b] = hash_constants[index];
		return (a * x + b) % large_prime % (1ul << hash_width);
	}

	// Hashes x to [0, 2^hash_width) -- so long hash_width < 32
	//
	// NOTE: This jump table improves performance A LOT.
	// TODO: Figure out why (investigate PTX)
	__host__ __device__ inline uint32_t hash(const uint8_t index, const key_type x) const {
		assert(index < n_hash_functions);
		switch (index) {
			case 0: return hash_base<0>(x);
			case 1: return hash_base<1>(x);
			case 2: return hash_base<2>(x);
			// use std::unreachable() in C++23
			default: __builtin_unreachable();
		}
	}

public:
	// One-round Feistel permutation
	// Slight inbalance because our hash function only hashes up to 32 bits
	__host__ __device__ inline key_type operator()(const uint8_t index, const key_type x) const {
		return hash(index, x >> hash_width) ^ x;
	}

	// Inverse of permute
	// (A one-round Feistel permutation is its own inverse)
	__host__ __device__ inline key_type inv(const uint8_t index, const key_type x) const {
		return operator()(index, x);
	}

	// Instantiate permutations for keys of key_width, optionally
	// generating constants with rng().
	//
	// NOTE / WARNING: rng is taken BY VALUE, not by reference. Meaning
	// that, to call this with a random number generator object gen, you will
	// likely want to call this with std::ref(gen). In the future (C++26?),
	// std::function should be replaced with std::function_ref.
	RngPermute(const uint8_t key_width,
		std::optional<Rng> rng = std::nullopt)
		: hash_width(std::min(key_width / 2, 31)) {
		assert(key_width < sizeof(key_type) * 8);
		assert(hash_width < 32);

		auto gen = rng.value_or(std::mt19937());
		for (auto i = 0; i < n_hash_functions; i++) {
			hash_constants[i].first = gen();
			hash_constants[i].second = gen();
		}
	};
};

// Single-round Feistel permutation based on the hash family of BGHT
// Hard-coded parameters (once uniformly drawn) for performance benefit
class BasicPermute {
	const uint8_t hash_width; // part of key that is hashed

	// Large prime from BGHT. This is 2^32 - 5.
	static constexpr uint32_t large_prime = 4294967291ul;

	// Constants (a,b) for our hash functions
	// Uniformly generated in the range [0, 2^32)
	static constexpr uint8_t n_hash_functions = 3;
	static constexpr std::pair<uint32_t, uint32_t>  hash_constants[] = {
		{22205059, 940963638},
		{3910742802, 2487110075},
		{1028427014, 3103505973},
	};

	// Hashes x to [0, 2^hash_width) -- so long hash_width < 32
	// The hash function family from BGHT
	template <uint8_t index>
	__host__ __device__ inline uint32_t hash_base(const key_type x) const {
		constexpr auto a = hash_constants[index].first;
		constexpr auto b = hash_constants[index].second;
		return (a * x + b) % large_prime % (1ul << hash_width);
	}

	// Hashes x to [0, 2^hash_width) -- so long hash_width < 32
	__host__ __device__ inline uint32_t hash(const uint8_t index, const key_type x) const {
		// This explicit switch is necessary to allow function to be called from device
		assert(index < n_hash_functions);
		static_assert(2 == n_hash_functions - 1);
		switch (index) {
			case 0: return hash_base<0>(x);
			case 1: return hash_base<1>(x);
			case 2: return hash_base<2>(x);
			// use std::unreachable() in C++23
			default: __builtin_unreachable();
		}
	}

public:
	// One-round Feistel permutation
	// Slight inbalance because our hash function only hashes up to 32 bits
	__host__ __device__ inline key_type operator()(const uint8_t index, const key_type x) const {
		return hash(index, x >> hash_width) ^ x;
	}

	// Inverse of permute
	// (A one-round Feistel permutation is its own inverse)
	__host__ __device__ inline key_type inv(const uint8_t index, const key_type x) const {
		return operator()(index, x);
	}

	BasicPermute(const uint8_t key_width, std::optional<Rng> = std::nullopt)
		: hash_width(std::min(key_width / 2, 31)) {
		assert(key_width < sizeof(key_type) * 8);
		assert(hash_width < 32);
	};
};

#ifdef DOCTEST_LIBRARY_INCLUDED
TEST_CASE("RngPermute is as desired") {
	std::mt19937 rng;
	auto permute = RngPermute(31, rng);
	const key_type k = 0b110101110101; // TODO: randomize?
	const auto once = permute(2, k);
	const auto twice = permute(2, once);
	const auto inv = permute.inv(2, once);
	CHECK(k != once); // with high probability
	CHECK(twice == k);
	CHECK(inv == k);
}

TEST_CASE("BasicPermute is as desired") {
	auto permute = BasicPermute(31);
	const key_type k = 0b110101110101; // TODO: randomize?
	const auto once = permute(2, k);
	const auto twice = permute(2, once);
	const auto inv = permute.inv(2, once);
	CHECK(k != once); // with high probability
	CHECK(twice == k);
	CHECK(inv == k);
}
#endif


==> anc/artifact/include/table.cuh <==
#pragma once

// Result type for find-or-put operations
enum class Result { FOUND, PUT, FULL };

// Helpers for directing kernels to device member functions
// (because __global__ functions cannot be member functions)
// TODO: this is to be phased out in favor of invoke_device in cuda_util.cuh
namespace kh {
	template <class Table>
	__global__ void find(Table *table, const key_type *start, const key_type *end, bool *results) {
		table->_find(start, end, results);
	}

	template <class Table>
	__global__ void find_or_put(Table *table, const key_type *start, const key_type *end, Result *results) {
		table->_find_or_put(start, end, results);
	}

	template <class Table>
	__global__ void put(Table *table, const key_type *start, const key_type *end, Result *results) {
		table->_put(start, end, results);
	}
}


==> anc/artifact/include/types.h <==
#pragma once
#include <cstdint>
#include <functional>

// Global type choices
//
// Separated so that code may use them without having to compile (CUDA)
// implementation, since other headers include implementation (the downside of
// a header-only library).

// Keys and addresses
//
// We assume keys are brought in in 64 bits and addresses are 32 bits. This is
// a safe choice, since each bucket is usually a cache line, e.g. 128 bytes.
// (And current GPU memory does not exceed 2^32 * 128 bytes.)
//
// TODO: would be nice if this could be configured on a per-table basis
using key_type = unsigned long long;
using addr_type = uint32_t;

// Random number generators
//
// Similarly, we assume permutations need random variables of at most 32 bits.
//
// WARNING: note that std::function takes function objects BY VALUE, so a
// generator object should likely be passed as std::ref(object). In the future,
// this could be an std::function_ref (C++26, hopefully).
using Rng = std::function<uint32_t()>;


==> anc/artifact/meson.build <==
# WARNING: old versions of meson do not properly rebuild the test and benchmark
# suites when code in header files has changed. Use meson > 1.4.

project(
	'compact-parallel-hash-tables',
	'cpp', 'cuda',
	default_options: [
		'b_ndebug=if-release',
		'cpp_std=c++20',
		'werror=true',
	],
)

add_project_arguments(
	'-arch=sm_75',
	'--std=c++20',
	'--expt-relaxed-constexpr',
	'--extended-lambda',
	language: 'cuda'
)

cpht_inc = include_directories('include')
benchmarks_inc = include_directories('benchmarks')

# external dependencies
argparse = dependency('argparse', version: '>=3.0')
subproject('doctest')
doctest = dependency('doctest')
json = dependency('nlohmann_json')

tests = executable('tests',
	'test/test.cu',
	include_directories: cpht_inc,
	dependencies: [doctest])
test('tests', tests)

bench = executable('bench',
	'benchmarks/bench.cu',
	'benchmarks/benchmarks.cu',
	include_directories: [cpht_inc, benchmarks_inc],
	dependencies: [argparse, json])
benchmark('bench', bench)

havi = executable('havi',
	'benchmarks/havi.cu',
	'benchmarks/benchmarks.cu',
	include_directories: [cpht_inc, benchmarks_inc],
	dependencies: [])
benchmark('havi', havi)


rates = executable('rates',
	'benchmarks/rates.cu',
	'benchmarks/benchmarks.cu',
	include_directories: [cpht_inc, benchmarks_inc],
	dependencies: [argparse])
benchmark('rates', rates)

quotient_overhead = executable('quotient_overhead',
	'benchmarks/quotient_overhead.cu',
	include_directories: [cpht_inc, benchmarks_inc],
	dependencies: [])
benchmark('quotient_overhead', quotient_overhead)


==> anc/artifact/python-requirements.txt <==
contourpy==1.2.1
cycler==0.12.1
fonttools==4.51.0
kiwisolver==1.4.5
matplotlib==3.8.4
meson==1.4.0
ninja==1.11.1.1
numpy==1.26.4
packaging==24.0
pandas==2.2.2
pillow==10.3.0
pyparsing==3.1.2
python-dateutil==2.9.0.post0
pytz==2024.1
six==1.16.0
tomli==2.0.1
tzdata==2024.1


==> anc/artifact/reference/havi.csv <==
table,operation,positive_ratio,rw,pbs,sbs,0.5,0.6,0.7,0.75,0.8,0.85,0.9,0.95,1
iceberg,havi,,16,  8,  4, 1.907712, 2.283520, 2.632704, 2.824704, 2.996224, 3.182080, 3.346432, 3.527248, 3.699232
iceberg,havi,,16,  8,  4, 1.911808, 2.279424, 2.638848, 2.827952, 3.005024, 3.175552, 3.350016, 3.521024, 3.706368
iceberg,havi,,16,  8,  4, 1.904688, 2.286592, 2.583568, 2.765312, 2.933760, 3.119616, 3.276288, 3.453952, 3.625984
iceberg,havi,,16,  8,  4, 1.881776, 2.234544, 2.588672, 2.759680, 2.942464, 3.110064, 3.287040, 3.450368, 3.633664
iceberg,havi,,16,  8,  4, 1.870512, 2.242048, 2.580480, 2.771456, 2.939024, 3.093120, 3.248128, 3.421696, 3.590144
iceberg,havi,,16,  8,  4, 1.864192, 2.213376, 2.564096, 2.732544, 2.915840, 3.083776, 3.255296, 3.412480, 3.595776
iceberg,havi,,16,  8,  4, 1.854112, 2.223312, 2.554368, 2.744512, 2.908672, 3.090432, 3.245056, 3.424768, 3.589696
iceberg,havi,,16,  8,  4, 1.862624, 2.211840, 2.561024, 2.737152, 2.917376, 3.079680, 3.253248, 3.415552, 3.598336
iceberg,havi,,16,  8,  4, 1.854976, 2.221248, 2.556928, 2.740224, 2.909696, 3.094064, 3.244720, 3.421696, 3.590352
iceberg,havi,,16,  8,  4, 1.862144, 2.214624, 2.563584, 2.737664, 2.916352, 3.080704, 3.251200, 3.412032, 3.597856
iceberg,havi,,32,  8,  4, 2.181632, 2.601008, 2.974720, 3.193504, 3.390976, 3.605504, 3.763840, 3.939504, 4.127744
iceberg,havi,,32,  8,  4, 2.186240, 2.599520, 2.982400, 3.179152, 3.404288, 3.605504, 3.768480, 3.933696, 4.135504
iceberg,havi,,32,  8,  4, 2.183856, 2.594432, 2.978816, 3.193024, 3.395072, 3.605184, 3.763712, 3.944448, 4.133392
iceberg,havi,,32,  8,  4, 2.181408, 2.597968, 2.981888, 3.180032, 3.399168, 3.601920, 3.767808, 3.930112, 4.133888
iceberg,havi,,32,  8,  4, 2.182656, 2.604032, 2.976768, 3.188736, 3.394560, 3.605504, 3.762320, 3.939904, 4.130304
iceberg,havi,,32,  8,  4, 2.183168, 2.596864, 2.980352, 3.178688, 3.403440, 3.601600, 3.763344, 3.937984, 4.138624
iceberg,havi,,32,  8,  4, 2.181632, 2.604752, 2.978304, 3.184656, 3.398816, 3.602048, 3.760832, 3.940352, 4.126208
iceberg,havi,,32,  8,  4, 2.181152, 2.603008, 2.979328, 3.179552, 3.404480, 3.596016, 3.767296, 3.932672, 4.139040
iceberg,havi,,32,  8,  4, 2.177632, 2.600624, 2.974720, 3.184128, 3.394560, 3.605504, 3.764768, 3.944144, 4.134912
iceberg,havi,,32,  8,  4, 2.189824, 2.598016, 2.982912, 3.182864, 3.405312, 3.601408, 3.770544, 3.937792, 4.139008
cuckoo,havi,,32,  8,  0, 15.340656, 18.365585, 21.401712, 22.961151, 24.412750, 25.977345, 27.473919, 28.994049, 30.521904
cuckoo,havi,,32,  8,  0, 15.358976, 18.358576, 21.430271, 22.962688, 24.410112, 25.993216, 27.474512, 29.014528, 30.551041
cuckoo,havi,,32,  8,  0, 15.354879, 18.387968, 21.443855, 22.967808, 24.447968, 26.006607, 27.473919, 28.989567, 30.537376
cuckoo,havi,,32,  8,  0, 15.357424, 18.365505, 21.388800, 22.981121, 24.427872, 25.998367, 27.474945, 29.144064, 30.523344
cuckoo,havi,,32,  8,  0, 15.366656, 18.378241, 21.403889, 22.941200, 24.414848, 26.015938, 27.472897, 29.029503, 30.552113
cuckoo,havi,,32,  8,  0, 15.350960, 18.408096, 21.449760, 22.947376, 24.451073, 26.019329, 27.470448, 28.988928, 30.534447
cuckoo,havi,,32,  8,  0, 15.344641, 18.372128, 21.386433, 22.981121, 24.435200, 26.002432, 27.456863, 29.012928, 30.514175
cuckoo,havi,,32,  8,  0, 15.360544, 18.365007, 21.421568, 22.956032, 24.433777, 25.981600, 27.458111, 29.005905, 30.566399
cuckoo,havi,,32,  8,  0, 15.359488, 18.369535, 21.444721, 22.952448, 24.451712, 25.973248, 27.472383, 29.004288, 30.558720
cuckoo,havi,,32,  8,  0, 15.344128, 18.359455, 21.413216, 22.974976, 24.418400, 25.980415, 27.493378, 29.025280, 30.457344
iceberg,havi,,64,  8,  4, 2.139648, 2.550784, 2.945024, 3.152896, 3.358400, 3.559424, 3.758592, 3.885616, 4.074096
iceberg,havi,,64,  8,  4, 2.116176, 2.524672, 2.912304, 3.119632, 3.323056, 3.521536, 3.714112, 3.890176, 4.066304
iceberg,havi,,64,  8,  4, 2.111488, 2.521088, 2.906112, 3.112960, 3.314176, 3.513856, 3.709440, 3.881472, 4.069376
iceberg,havi,,64,  8,  4, 2.112096, 2.520576, 2.905264, 3.110912, 3.312144, 3.521024, 3.705456, 3.879936, 4.067440
iceberg,havi,,64,  8,  4, 2.112000, 2.522112, 2.907648, 3.112448, 3.313712, 3.513856, 3.706432, 3.879424, 4.066352
iceberg,havi,,64,  8,  4, 2.114256, 2.518560, 2.903264, 3.113984, 3.314176, 3.517440, 3.709440, 3.879552, 4.067840
iceberg,havi,,64,  8,  4, 2.112512, 2.521600, 2.907152, 3.113984, 3.314176, 3.517504, 3.707392, 3.881472, 4.065792
iceberg,havi,,64,  8,  4, 2.110992, 2.520576, 2.907648, 3.113984, 3.315392, 3.511440, 3.706880, 3.876464, 4.065888
iceberg,havi,,64,  8,  4, 2.112512, 2.521136, 2.907792, 3.112448, 3.317792, 3.513952, 3.705856, 3.879568, 4.069888
iceberg,havi,,64,  8,  4, 2.112512, 2.519040, 2.906112, 3.110912, 3.313744, 3.516048, 3.709440, 3.875440, 4.067328
cuckoo,havi,,64,  8,  0, 15.674480, 18.782896, 21.857376, 23.418175, 24.926384, 26.537521, 28.036608, 29.565008, 31.129601
cuckoo,havi,,64,  8,  0, 15.671295, 18.767361, 21.939713, 23.422976, 24.948736, 26.515455, 28.062208, 29.584385, 31.138304
cuckoo,havi,,64,  8,  0, 15.678464, 18.800640, 21.857952, 23.424015, 24.960512, 26.544304, 28.047871, 29.581249, 31.129089
cuckoo,havi,,64,  8,  0, 15.673856, 18.766960, 21.928736, 23.423023, 24.954880, 26.526720, 28.045967, 29.601360, 31.128080
cuckoo,havi,,64,  8,  0, 15.674016, 18.785280, 21.878784, 23.419567, 24.933887, 26.535936, 28.050432, 29.577217, 31.235073
cuckoo,havi,,64,  8,  0, 15.663696, 18.774529, 21.923840, 23.444481, 24.935936, 26.552320, 28.072113, 29.574142, 31.120384
cuckoo,havi,,64,  8,  0, 15.675904, 18.792448, 21.877760, 23.421440, 24.954880, 26.530336, 28.043264, 29.579777, 31.144958
cuckoo,havi,,64,  8,  0, 15.659679, 18.776577, 21.934080, 23.414833, 24.952320, 26.502672, 28.062912, 29.614079, 31.122576
cuckoo,havi,,64,  8,  0, 15.670321, 18.793072, 21.881855, 23.435265, 24.949760, 26.527233, 28.044800, 29.586945, 31.124128
cuckoo,havi,,64,  8,  0, 15.668224, 18.783871, 21.920256, 23.432192, 24.956417, 26.536449, 28.075008, 29.594112, 31.119024
iceberg,havi,,16, 16,  8, 2.651776, 3.165696, 3.668992, 3.898880, 4.165632, 4.403712, 4.669952, 4.902400, 5.185024
iceberg,havi,,16, 16,  8, 2.633728, 3.146256, 3.643984, 3.881072, 4.084736, 4.348416, 4.575232, 4.843040, 5.071872
iceberg,havi,,16, 16,  8, 2.597984, 3.089920, 3.595264, 3.832832, 4.094976, 4.334208, 4.580864, 4.729344, 5.002752
iceberg,havi,,16, 16,  8, 2.547376, 3.038720, 3.515392, 3.770464, 4.003504, 4.264000, 4.491904, 4.750336, 4.977152
iceberg,havi,,16, 16,  8, 2.553344, 3.034624, 3.528704, 3.759104, 4.016304, 4.250112, 4.508160, 4.730960, 5.003264
iceberg,havi,,16, 16,  8, 2.542080, 3.039808, 3.514880, 3.767808, 4.005632, 4.408400, 4.490384, 4.749824, 4.974080
iceberg,havi,,16, 16,  8, 2.549248, 3.033088, 3.525632, 3.762176, 4.018688, 4.250304, 4.505744, 4.728320, 5.004288
iceberg,havi,,16, 16,  8, 2.541568, 3.037696, 3.515904, 3.773472, 4.005952, 4.262912, 4.483152, 4.748800, 4.970880
iceberg,havi,,16, 16,  8, 2.548816, 3.034624, 3.526784, 3.761664, 4.013760, 4.249104, 4.504576, 4.727824, 5.006336
iceberg,havi,,16, 16,  8, 2.543776, 3.036160, 3.515040, 3.769888, 4.001792, 4.264144, 4.487696, 4.749504, 4.973056
iceberg,havi,,32, 16,  8, 2.508288, 2.989568, 3.460096, 3.702784, 3.935344, 4.178048, 4.411392, 4.639744, 4.876128
iceberg,havi,,32, 16,  8, 2.507328, 2.989168, 3.462144, 3.704416, 3.939872, 4.176384, 4.405248, 4.639920, 4.875776
iceberg,havi,,32, 16,  8, 2.508816, 2.986496, 3.461632, 3.702784, 3.936768, 4.177408, 4.411520, 4.635792, 4.877904
iceberg,havi,,32, 16,  8, 2.509312, 2.990208, 3.460608, 3.701248, 3.940880, 4.175872, 4.411488, 4.640768, 4.877312
iceberg,havi,,32, 16,  8, 2.510336, 2.988032, 3.462176, 3.702272, 3.939840, 4.177408, 4.411392, 4.637696, 4.878896
iceberg,havi,,32, 16,  8, 2.508288, 2.990352, 3.460256, 3.706624, 3.934784, 4.177920, 4.411408, 4.638320, 4.877312
iceberg,havi,,32, 16,  8, 2.507264, 2.988688, 3.460096, 3.700736, 3.937472, 4.177056, 4.410880, 4.638208, 4.878880
iceberg,havi,,32, 16,  8, 2.510544, 2.988544, 3.462336, 3.707424, 3.936768, 4.174480, 4.410368, 4.638832, 4.878336
iceberg,havi,,32, 16,  8, 2.507776, 2.991616, 3.459584, 3.700736, 3.937280, 4.175872, 4.411904, 4.639936, 4.877824
iceberg,havi,,32, 16,  8, 2.508928, 2.989568, 3.460096, 3.703296, 3.939424, 4.175872, 4.409856, 4.638720, 4.875264
cuckoo,havi,,32, 16,  0, 15.669872, 18.737152, 21.800610, 23.390816, 24.863232, 26.468159, 27.980946, 29.511681, 31.041536
cuckoo,havi,,32, 16,  0, 15.677441, 18.732544, 21.806320, 23.386112, 24.888832, 26.451456, 27.955200, 29.509680, 31.049728
cuckoo,havi,,32, 16,  0, 15.678207, 18.747906, 21.860847, 23.365631, 24.889473, 26.454144, 27.955040, 29.491825, 31.090336
cuckoo,havi,,32, 16,  0, 15.661057, 18.725376, 21.780079, 23.395329, 24.872959, 26.447872, 27.982336, 29.511681, 31.041679
cuckoo,havi,,32, 16,  0, 15.686144, 18.719889, 21.803009, 23.388672, 24.874559, 26.456593, 27.939327, 29.526527, 31.090176
cuckoo,havi,,32, 16,  0, 15.678480, 18.751488, 21.863071, 23.383600, 24.897615, 26.456575, 27.965103, 29.478912, 31.043072
cuckoo,havi,,32, 16,  0, 15.664640, 18.739201, 21.816208, 23.398399, 24.866816, 26.516848, 27.988480, 29.550097, 31.047184
cuckoo,havi,,32, 16,  0, 15.699552, 18.740751, 21.834751, 23.393280, 24.895472, 26.475008, 27.967999, 29.521008, 31.104000
cuckoo,havi,,32, 16,  0, 15.691441, 18.776064, 21.867519, 23.408640, 24.924671, 26.456608, 27.969536, 29.518017, 31.103935
cuckoo,havi,,32, 16,  0, 15.685632, 18.736641, 21.809664, 23.409233, 24.895535, 26.439167, 27.983360, 29.542400, 31.060097
iceberg,havi,,64, 16,  8, 2.801152, 3.334656, 3.860992, 4.132352, 4.387536, 4.653568, 4.892352, 5.135504, 5.393408
iceberg,havi,,64, 16,  8, 2.727664, 3.243008, 3.757136, 4.007936, 4.240384, 4.485632, 4.742144, 4.972656, 5.231616
iceberg,havi,,64, 16,  8, 2.726400, 3.253760, 3.768320, 4.015216, 4.253184, 4.503552, 4.751360, 4.992512, 5.244544
iceberg,havi,,64, 16,  8, 2.740224, 3.259408, 3.770992, 4.018176, 4.255744, 4.501008, 4.756992, 4.988928, 5.248512
iceberg,havi,,64, 16,  8, 2.734176, 3.258000, 3.766272, 4.019712, 4.260352, 4.510208, 4.751360, 4.997120, 5.245440
iceberg,havi,,64, 16,  8, 2.735232, 3.255936, 3.770368, 4.017344, 4.257280, 4.502016, 4.752400, 4.995072, 5.249632
iceberg,havi,,64, 16,  8, 2.732544, 3.255296, 3.769344, 4.020224, 4.259328, 4.503040, 4.752048, 4.989952, 5.244480
iceberg,havi,,64, 16,  8, 2.736640, 3.251712, 3.770880, 4.018256, 4.256928, 4.500992, 4.752384, 4.988928, 5.255744
iceberg,havi,,64, 16,  8, 2.731520, 3.254864, 3.768832, 4.023296, 4.254720, 4.504064, 4.751360, 4.992528, 5.249088
iceberg,havi,,64, 16,  8, 2.735152, 3.256848, 3.766272, 4.017664, 4.257792, 4.500480, 4.752960, 4.992000, 5.245440
cuckoo,havi,,64, 16,  0, 17.274448, 20.634239, 24.033329, 25.666912, 27.325775, 29.016575, 30.643200, 32.318466, 33.923073
cuckoo,havi,,64, 16,  0, 17.298943, 20.663807, 23.960960, 25.666561, 27.332703, 28.991137, 30.639696, 32.286324, 33.965569
cuckoo,havi,,64, 16,  0, 17.282608, 20.642817, 24.052734, 25.659904, 27.312737, 29.025280, 30.682112, 32.302254, 33.979904
cuckoo,havi,,64, 16,  0, 17.294334, 20.661856, 23.981056, 25.649664, 27.313839, 29.004288, 30.676991, 32.295937, 33.966942
cuckoo,havi,,64, 16,  0, 17.272976, 20.636864, 24.048304, 25.668608, 27.324928, 28.989536, 30.702591, 32.302128, 33.953278
cuckoo,havi,,64, 16,  0, 17.276928, 20.651009, 23.990273, 25.672144, 27.331072, 28.994049, 30.635008, 32.307713, 33.960560
cuckoo,havi,,64, 16,  0, 17.289856, 20.639744, 24.031361, 25.675262, 27.316063, 28.986881, 30.651905, 32.311295, 33.943039
cuckoo,havi,,64, 16,  0, 17.292801, 20.657185, 23.986721, 25.680897, 27.343361, 29.009407, 30.681280, 32.317039, 33.965057
cuckoo,havi,,64, 16,  0, 17.271296, 20.651888, 24.056320, 25.674751, 27.332096, 29.037136, 30.643200, 32.295967, 33.944145
cuckoo,havi,,64, 16,  0, 17.280512, 20.669952, 23.987200, 25.690577, 27.322369, 29.026815, 30.643200, 32.290817, 33.936897
iceberg,havi,,16, 32, 16, 3.283552, 3.921920, 4.553344, 4.869136, 5.191680, 5.506704, 5.821952, 6.135296, 6.524736
iceberg,havi,,16, 32, 16, 3.236464, 3.870208, 4.494336, 4.813824, 5.127168, 5.443584, 5.751808, 6.066688, 6.380096
iceberg,havi,,16, 32, 16, 3.237888, 3.777024, 4.385792, 4.697600, 5.009408, 5.310976, 5.616640, 5.911088, 6.228992
iceberg,havi,,16, 32, 16, 3.158080, 3.771392, 4.389552, 4.695040, 5.006336, 5.315072, 5.613568, 5.920432, 6.233088
iceberg,havi,,16, 32, 16, 3.161600, 3.778560, 4.390912, 4.697776, 5.003776, 5.313024, 5.611776, 5.914112, 6.224896
iceberg,havi,,16, 32, 16, 3.163344, 3.774976, 4.381696, 4.695616, 5.001216, 5.314560, 5.618768, 5.916304, 6.222336
iceberg,havi,,16, 32, 16, 3.158640, 3.777184, 4.389888, 4.692992, 5.009920, 5.315072, 5.614080, 5.922368, 6.223872
iceberg,havi,,16, 32, 16, 3.162640, 3.780608, 4.388480, 4.698208, 5.001840, 5.309072, 5.614080, 5.917184, 6.226432
iceberg,havi,,16, 32, 16, 3.156064, 3.771392, 4.390912, 4.690432, 5.003776, 5.312512, 5.612192, 5.912064, 6.224480
iceberg,havi,,16, 32, 16, 3.154624, 3.772416, 4.384464, 4.695728, 5.005936, 5.305936, 5.606400, 5.920368, 6.224976
iceberg,havi,,32, 32, 16, 2.958976, 3.535504, 4.087504, 4.382384, 4.650160, 4.950016, 5.208064, 5.502976, 5.779456
iceberg,havi,,32, 32, 16, 2.951168, 3.513856, 4.086784, 4.370944, 4.659248, 4.932608, 5.222912, 5.497856, 5.792768
iceberg,havi,,32, 32, 16, 2.943536, 3.526144, 4.083808, 4.375040, 4.654592, 4.942848, 5.213312, 5.503488, 5.783888
iceberg,havi,,32, 32, 16, 2.951264, 3.511296, 4.088832, 4.366160, 4.661616, 4.936704, 5.222912, 5.493856, 5.792768
iceberg,havi,,32, 32, 16, 2.944160, 3.520624, 4.083296, 4.378624, 4.654592, 4.945696, 5.210624, 5.508096, 5.784064
iceberg,havi,,32, 32, 16, 2.951216, 3.511296, 4.093440, 4.365824, 4.664944, 4.931584, 5.227696, 5.494400, 5.798912
iceberg,havi,,32, 32, 16, 2.948096, 3.520544, 4.083200, 4.375552, 4.650496, 4.942464, 5.213184, 5.504000, 5.779968
iceberg,havi,,32, 32, 16, 2.949632, 3.513856, 4.089344, 4.374528, 4.660256, 4.933120, 5.222912, 5.494272, 5.792256
iceberg,havi,,32, 32, 16, 2.947584, 3.518480, 4.083712, 4.374112, 4.649984, 4.947456, 5.212672, 5.503632, 5.782528
iceberg,havi,,32, 32, 16, 2.951168, 3.517440, 4.092560, 4.366336, 4.659200, 4.938240, 5.222480, 5.497344, 5.792448
cuckoo,havi,,32, 32,  0, 17.303553, 20.625408, 23.981056, 25.715359, 27.337215, 29.028864, 30.650047, 32.353951, 33.985580
cuckoo,havi,,32, 32,  0, 17.314960, 20.653679, 24.008369, 25.693184, 27.343185, 29.060097, 30.654064, 32.351807, 34.018814
cuckoo,havi,,32, 32,  0, 17.305599, 20.634111, 24.073727, 25.697777, 27.375248, 28.992001, 30.623264, 32.333313, 34.027519
cuckoo,havi,,32, 32,  0, 17.288576, 20.612766, 23.967232, 25.701889, 27.338688, 29.036720, 30.649857, 32.370255, 33.995857
cuckoo,havi,,32, 32,  0, 17.312256, 20.612625, 24.019455, 25.693184, 27.342335, 29.034496, 30.620176, 32.327774, 34.051949
cuckoo,havi,,32, 32,  0, 17.312336, 20.646496, 24.052736, 25.695232, 27.369377, 29.067152, 30.643295, 32.334976, 34.000702
cuckoo,havi,,32, 32,  0, 17.309296, 20.632080, 24.014400, 25.728001, 27.346432, 29.000704, 30.676113, 32.334335, 34.005424
cuckoo,havi,,32, 32,  0, 17.318399, 20.616064, 24.018944, 25.677311, 27.339905, 29.053471, 30.628719, 32.333313, 34.035202
cuckoo,havi,,32, 32,  0, 17.311234, 20.652031, 24.040577, 25.714224, 27.368446, 29.010063, 30.672464, 32.338432, 34.046974
cuckoo,havi,,32, 32,  0, 17.301647, 20.607121, 24.010239, 25.724592, 27.349152, 29.021696, 30.662655, 32.370178, 33.995262
iceberg,havi,,64, 32, 16, 3.908096, 4.638208, 5.315072, 5.611008, 5.938800, 6.266368, 6.597264, 6.918144, 7.280752
iceberg,havi,,64, 32, 16, 3.875344, 4.555776, 5.209600, 5.549056, 5.877760, 6.212640, 6.539264, 6.857216, 7.216192
iceberg,havi,,64, 32, 16, 3.846656, 4.519488, 5.206016, 5.549120, 5.878272, 6.212624, 6.537216, 6.859776, 7.211136
iceberg,havi,,64, 32, 16, 3.847168, 4.518912, 5.206064, 5.552128, 5.876384, 6.214816, 6.541408, 6.858816, 7.212544
iceberg,havi,,64, 32, 16, 3.849408, 4.518912, 5.210624, 5.548032, 5.883904, 6.213120, 6.539904, 6.854784, 7.217152
iceberg,havi,,64, 32, 16, 3.844208, 4.521584, 5.206544, 5.550080, 5.880320, 6.213120, 6.538400, 6.856192, 7.212032
iceberg,havi,,64, 32, 16, 3.846736, 4.519424, 5.204992, 5.549072, 5.878784, 6.213632, 6.537728, 6.854784, 7.211168
iceberg,havi,,64, 32, 16, 3.848192, 4.520448, 5.208784, 5.549056, 5.878784, 6.212096, 6.538928, 6.857728, 7.213632
iceberg,havi,,64, 32, 16, 3.846160, 4.516352, 5.208064, 5.549056, 5.877792, 6.211248, 6.539776, 6.855904, 7.212192
iceberg,havi,,64, 32, 16, 3.846144, 4.521472, 5.206016, 5.550144, 5.879552, 6.211712, 6.539264, 6.859872, 7.215808
cuckoo,havi,,64, 32,  0, 20.018017, 23.859711, 27.703297, 29.631887, 31.496161, 33.364479, 35.289169, 37.167107, 39.068161
cuckoo,havi,,64, 32,  0, 20.030865, 23.826944, 27.754433, 29.669888, 31.489168, 33.387520, 35.300865, 37.151024, 39.049698
cuckoo,havi,,64, 32,  0, 20.033119, 23.857697, 27.697842, 29.626369, 31.520847, 33.416306, 35.293503, 37.161568, 39.053825
cuckoo,havi,,64, 32,  0, 20.020224, 23.836674, 27.731457, 29.778431, 31.500095, 33.433090, 35.296257, 37.175423, 39.045040
cuckoo,havi,,64, 32,  0, 20.034767, 23.852032, 27.679905, 29.604862, 31.503872, 33.403904, 35.288704, 37.175297, 39.041534
cuckoo,havi,,64, 32,  0, 20.007935, 23.819775, 27.739040, 29.644402, 31.531008, 33.408352, 35.320831, 37.198990, 39.060478
cuckoo,havi,,64, 32,  0, 20.037121, 23.838720, 27.684864, 29.609472, 31.506001, 33.416191, 35.276802, 37.175293, 39.053425
cuckoo,havi,,64, 32,  0, 20.021297, 23.835743, 27.731968, 29.642239, 31.524353, 33.410049, 35.311569, 37.185074, 39.040878
cuckoo,havi,,64, 32,  0, 20.029440, 23.859711, 27.676159, 29.626751, 31.520256, 33.389053, 35.272705, 37.156368, 39.064064
cuckoo,havi,,64, 32,  0, 20.012592, 23.857792, 27.737263, 29.659136, 31.535103, 33.411087, 35.281410, 37.178879, 39.024639


==> anc/artifact/reference/rates.csv <==
## Benchmark with 150994944 rows (2^27 primary, 2^24 secondary)
## Keys (expected to be unique) taken from keys.bin
# p_log_entries = 27
# s_log_entries = 24
###
table,operation,positive_ratio,rw,pbs,sbs,0.5,0.6,0.7,0.75,0.8,0.85,0.9,0.95
iceberg,find,   0,16,  8,  4, 11.065360, 12.685824, nan, nan, nan, nan, nan, nan
iceberg,find, 0.5,16,  8,  4, 10.183168, 10.994688, nan, nan, nan, nan, nan, nan
iceberg,find,0.75,16,  8,  4, 9.740944, 10.146304, nan, nan, nan, nan, nan, nan
iceberg,find,   1,16,  8,  4, 9.297408, 9.297920, nan, nan, nan, nan, nan, nan
iceberg,find,   0,16,  8,  4, 11.058176, 12.689920, 14.580224, nan, nan, nan, nan, nan
iceberg,find, 0.5,16,  8,  4, 10.180608, 10.999472, 11.960320, nan, nan, nan, nan, nan
iceberg,find,0.75,16,  8,  4, 9.739776, 10.152400, 10.639360, nan, nan, nan, nan, nan
iceberg,find,   1,16,  8,  4, 9.298944, 9.302528, 9.317184, nan, nan, nan, nan, nan
iceberg,find,   0,16,  8,  4, 11.057264, 12.693504, 14.579200, nan, nan, nan, nan, nan
iceberg,find, 0.5,16,  8,  4, 10.179072, 10.999808, 11.960336, nan, nan, nan, nan, nan
iceberg,find,0.75,16,  8,  4, 9.740800, 10.151440, 10.639872, nan, nan, nan, nan, nan
iceberg,find,   1,16,  8,  4, 9.297408, 9.299456, 9.316352, nan, nan, nan, nan, nan
iceberg,find,   0,16,  8,  4, 11.058544, 12.686976, 14.578176, nan, nan, nan, nan, nan
iceberg,find, 0.5,16,  8,  4, 10.181120, 11.138496, 11.959808, nan, nan, nan, nan, nan
iceberg,find,0.75,16,  8,  4, 9.738752, 10.150944, 10.639360, nan, nan, nan, nan, nan
iceberg,find,   1,16,  8,  4, 9.299968, 9.301504, 9.317376, nan, nan, nan, nan, nan
iceberg,find,   0,16,  8,  4, 11.059072, 12.689408, 14.578176, nan, nan, nan, nan, nan
iceberg,find, 0.5,16,  8,  4, 10.179584, 10.997248, 11.956736, nan, nan, nan, nan, nan
iceberg,find,0.75,16,  8,  4, 9.737728, 10.151936, 10.638848, nan, nan, nan, nan, nan
iceberg,find,   1,16,  8,  4, 9.298944, 9.300400, 9.315840, nan, nan, nan, nan, nan
iceberg,find,   0,16,  8,  4, 11.060736, 12.684720, 14.578048, nan, nan, nan, nan, nan
iceberg,find, 0.5,16,  8,  4, 10.180096, 10.995136, 11.958784, nan, nan, nan, nan, nan
iceberg,find,0.75,16,  8,  4, 9.740288, 10.149888, 10.640416, nan, nan, nan, nan, nan
iceberg,find,   1,16,  8,  4, 9.296896, 9.300480, 9.314816, nan, nan, nan, nan, nan
iceberg,find,   0,16,  8,  4, 11.055520, 12.686336, nan, nan, nan, nan, nan, nan
iceberg,find, 0.5,16,  8,  4, 10.177536, 10.992128, nan, nan, nan, nan, nan, nan
iceberg,find,0.75,16,  8,  4, 9.736176, 10.145792, nan, nan, nan, nan, nan, nan
iceberg,find,   1,16,  8,  4, 9.298432, 9.299968, nan, nan, nan, nan, nan, nan
iceberg,find,   0,16,  8,  4, 11.058688, 12.691088, 14.582176, nan, nan, nan, nan, nan
iceberg,find, 0.5,16,  8,  4, 10.177328, 10.996240, 11.961344, nan, nan, nan, nan, nan
iceberg,find,0.75,16,  8,  4, 9.739264, 10.151936, 10.642432, nan, nan, nan, nan, nan
iceberg,find,   1,16,  8,  4, 9.298880, 9.299456, 9.315840, nan, nan, nan, nan, nan
iceberg,find,   0,16,  8,  4, 11.058688, 12.688864, nan, nan, nan, nan, nan, nan
iceberg,find, 0.5,16,  8,  4, 10.177024, 11.000832, nan, nan, nan, nan, nan, nan
iceberg,find,0.75,16,  8,  4, 9.737696, 10.149888, nan, nan, nan, nan, nan, nan
iceberg,find,   1,16,  8,  4, 9.296976, 9.302496, nan, nan, nan, nan, nan, nan
iceberg,find,   0,16,  8,  4, 11.058176, 12.688384, nan, nan, nan, nan, nan, nan
iceberg,find, 0.5,16,  8,  4, 10.179104, 10.996656, nan, nan, nan, nan, nan, nan
iceberg,find,0.75,16,  8,  4, 9.739776, 10.149376, nan, nan, nan, nan, nan, nan
iceberg,find,   1,16,  8,  4, 9.297408, 9.300960, nan, nan, nan, nan, nan, nan
iceberg,put,,16,  8,  4, 20.568066, 25.173649, nan, nan, nan, nan, nan, nan
iceberg,put,,16,  8,  4, 20.568111, 25.176577, 30.142464, nan, nan, nan, nan, nan
iceberg,put,,16,  8,  4, 20.561920, 25.175056, nan, nan, nan, nan, nan, nan
iceberg,put,,16,  8,  4, 20.557840, 25.174656, 30.147072, nan, nan, nan, nan, nan
iceberg,put,,16,  8,  4, 20.564640, 25.166336, nan, nan, nan, nan, nan, nan
iceberg,put,,16,  8,  4, 20.573761, 25.174015, 30.147583, nan, nan, nan, nan, nan
iceberg,put,,16,  8,  4, 20.566656, 25.181185, nan, nan, nan, nan, nan, nan
iceberg,put,,16,  8,  4, 20.563456, 25.292801, nan, nan, nan, nan, nan, nan
iceberg,put,,16,  8,  4, 20.567553, 25.177088, nan, nan, nan, nan, nan, nan
iceberg,put,,16,  8,  4, 20.569216, 25.169920, 30.155264, nan, nan, nan, nan, nan
iceberg,fop,   0,16,  8,  4, 29.934095, 32.521408, nan, nan, nan, nan, nan, nan
iceberg,fop, 0.5,16,  8,  4, 18.696880, 21.288448, nan, nan, nan, nan, nan, nan
iceberg,fop,0.75,16,  8,  4, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   1,16,  8,  4, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,16,  8,  4, 29.935616, 32.524399, 35.621376, nan, nan, nan, nan, nan
iceberg,fop, 0.5,16,  8,  4, 18.697361, 21.284864, nan, nan, nan, nan, nan, nan
iceberg,fop,0.75,16,  8,  4, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   1,16,  8,  4, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,16,  8,  4, 29.932640, 32.508621, 35.629570, nan, nan, nan, nan, nan
iceberg,fop, 0.5,16,  8,  4, 18.697727, 21.288097, nan, nan, nan, nan, nan, nan
iceberg,fop,0.75,16,  8,  4, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   1,16,  8,  4, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,16,  8,  4, 29.936640, 32.510464, nan, nan, nan, nan, nan, nan
iceberg,fop, 0.5,16,  8,  4, 18.695744, 21.290176, 24.384560, nan, nan, nan, nan, nan
iceberg,fop,0.75,16,  8,  4, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   1,16,  8,  4, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,16,  8,  4, 29.927937, 32.521858, 35.623936, nan, nan, nan, nan, nan
iceberg,fop, 0.5,16,  8,  4, 18.697807, 21.275824, 24.391680, nan, nan, nan, nan, nan
iceberg,fop,0.75,16,  8,  4, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   1,16,  8,  4, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,16,  8,  4, 29.933071, 32.526928, 35.613358, nan, nan, nan, nan, nan
iceberg,fop, 0.5,16,  8,  4, 18.696705, 21.287424, nan, nan, nan, nan, nan, nan
iceberg,fop,0.75,16,  8,  4, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   1,16,  8,  4, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,16,  8,  4, 29.932034, 32.520241, nan, nan, nan, nan, nan, nan
iceberg,fop, 0.5,16,  8,  4, 18.697727, 21.284864, nan, nan, nan, nan, nan, nan
iceberg,fop,0.75,16,  8,  4, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   1,16,  8,  4, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,16,  8,  4, 29.936127, 32.509438, nan, nan, nan, nan, nan, nan
iceberg,fop, 0.5,16,  8,  4, 18.695679, 21.286911, nan, nan, nan, nan, nan, nan
iceberg,fop,0.75,16,  8,  4, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   1,16,  8,  4, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,16,  8,  4, 29.922304, 32.504829, nan, nan, nan, nan, nan, nan
iceberg,fop, 0.5,16,  8,  4, 18.697231, 21.284016, 24.386656, nan, nan, nan, nan, nan
iceberg,fop,0.75,16,  8,  4, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   1,16,  8,  4, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,16,  8,  4, 29.930176, 32.507393, 35.613281, nan, nan, nan, nan, nan
iceberg,fop, 0.5,16,  8,  4, 18.692097, 21.287008, nan, nan, nan, nan, nan, nan
iceberg,fop,0.75,16,  8,  4, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   1,16,  8,  4, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,find,   0,32,  8,  4, 11.506176, 13.080208, nan, nan, nan, nan, nan, nan
iceberg,find, 0.5,32,  8,  4, 10.671760, 11.459584, nan, nan, nan, nan, nan, nan
iceberg,find,0.75,32,  8,  4, 10.253344, 10.648576, nan, nan, nan, nan, nan, nan
iceberg,find,   1,32,  8,  4, 9.835952, 9.835008, nan, nan, nan, nan, nan, nan
iceberg,find,   0,32,  8,  4, 11.508624, 13.083136, 14.936624, nan, nan, nan, nan, nan
iceberg,find, 0.5,32,  8,  4, 10.673152, 11.461936, 12.405184, nan, nan, nan, nan, nan
iceberg,find,0.75,32,  8,  4, 10.254848, 10.650224, 11.129344, nan, nan, nan, nan, nan
iceberg,find,   1,32,  8,  4, 9.836544, 9.836032, 9.852416, nan, nan, nan, nan, nan
iceberg,find,   0,32,  8,  4, 11.505664, 13.083648, 14.936992, nan, nan, nan, nan, nan
iceberg,find, 0.5,32,  8,  4, 10.674176, 11.461632, 12.409856, nan, nan, nan, nan, nan
iceberg,find,0.75,32,  8,  4, 10.255360, 10.653552, 11.131728, nan, nan, nan, nan, nan
iceberg,find,   1,32,  8,  4, 9.836032, 9.835008, 9.854464, nan, nan, nan, nan, nan
iceberg,find,   0,32,  8,  4, 11.506176, 13.085136, 14.936064, nan, nan, nan, nan, nan
iceberg,find, 0.5,32,  8,  4, 10.671184, 11.460096, 12.405248, nan, nan, nan, nan, nan
iceberg,find,0.75,32,  8,  4, 10.251264, 10.650112, 11.129856, nan, nan, nan, nan, nan
iceberg,find,   1,32,  8,  4, 9.832640, 9.832400, 9.850368, nan, nan, nan, nan, nan
iceberg,find,   0,32,  8,  4, 11.504560, 13.081600, 14.934096, nan, nan, nan, nan, nan
iceberg,find, 0.5,32,  8,  4, 10.670080, 11.460688, 12.403200, nan, nan, nan, nan, nan
iceberg,find,0.75,32,  8,  4, 10.255872, 10.650112, 11.128624, nan, nan, nan, nan, nan
iceberg,find,   1,32,  8,  4, 9.836544, 9.836464, 9.852464, nan, nan, nan, nan, nan
iceberg,find,   0,32,  8,  4, 11.505152, 13.080912, 14.931968, nan, nan, nan, nan, nan
iceberg,find, 0.5,32,  8,  4, 10.671616, 11.460096, 12.404736, nan, nan, nan, nan, nan
iceberg,find,0.75,32,  8,  4, 10.254336, 10.650112, 11.132048, nan, nan, nan, nan, nan
iceberg,find,   1,32,  8,  4, 9.835520, 9.836032, 9.852848, nan, nan, nan, nan, nan
iceberg,find,   0,32,  8,  4, 11.504576, 13.078016, nan, nan, nan, nan, nan, nan
iceberg,find, 0.5,32,  8,  4, 10.670544, 11.460096, nan, nan, nan, nan, nan, nan
iceberg,find,0.75,32,  8,  4, 10.251264, 10.649600, nan, nan, nan, nan, nan, nan
iceberg,find,   1,32,  8,  4, 9.832960, 9.837568, nan, nan, nan, nan, nan, nan
iceberg,find,   0,32,  8,  4, 11.508736, 13.085152, 14.932992, nan, nan, nan, nan, nan
iceberg,find, 0.5,32,  8,  4, 10.670592, 11.460672, 12.400128, nan, nan, nan, nan, nan
iceberg,find,0.75,32,  8,  4, 10.252288, 10.647552, 11.127808, nan, nan, nan, nan, nan
iceberg,find,   1,32,  8,  4, 9.834992, 9.837120, 9.849856, nan, nan, nan, nan, nan
iceberg,find,   0,32,  8,  4, 11.505152, 13.083136, nan, nan, nan, nan, nan, nan
iceberg,find, 0.5,32,  8,  4, 10.670080, 11.464704, nan, nan, nan, nan, nan, nan
iceberg,find,0.75,32,  8,  4, 10.251776, 10.653696, nan, nan, nan, nan, nan, nan
iceberg,find,   1,32,  8,  4, 9.835008, 9.837568, nan, nan, nan, nan, nan, nan
iceberg,find,   0,32,  8,  4, 11.502080, 13.078016, nan, nan, nan, nan, nan, nan
iceberg,find, 0.5,32,  8,  4, 10.672128, 11.459072, nan, nan, nan, nan, nan, nan
iceberg,find,0.75,32,  8,  4, 10.252720, 10.650624, nan, nan, nan, nan, nan, nan
iceberg,find,   1,32,  8,  4, 9.836016, 9.837520, nan, nan, nan, nan, nan, nan
iceberg,put,,32,  8,  4, 22.252031, 27.031696, nan, nan, nan, nan, nan, nan
iceberg,put,,32,  8,  4, 22.255615, 27.024384, 32.193024, nan, nan, nan, nan, nan
iceberg,put,,32,  8,  4, 22.256126, 27.037216, nan, nan, nan, nan, nan, nan
iceberg,put,,32,  8,  4, 22.249489, 27.162113, 32.187393, nan, nan, nan, nan, nan
iceberg,put,,32,  8,  4, 22.252544, 27.027023, nan, nan, nan, nan, nan, nan
iceberg,put,,32,  8,  4, 22.253584, 27.032063, 32.180832, nan, nan, nan, nan, nan
iceberg,put,,32,  8,  4, 22.247440, 27.032578, nan, nan, nan, nan, nan, nan
iceberg,put,,32,  8,  4, 22.238720, 27.031551, nan, nan, nan, nan, nan, nan
iceberg,put,,32,  8,  4, 22.248960, 27.034191, nan, nan, nan, nan, nan, nan
iceberg,put,,32,  8,  4, 22.262783, 27.016705, 32.196609, nan, nan, nan, nan, nan
iceberg,fop,   0,32,  8,  4, 32.030205, 34.889729, nan, nan, nan, nan, nan, nan
iceberg,fop, 0.5,32,  8,  4, 19.733505, 22.477312, nan, nan, nan, nan, nan, nan
iceberg,fop,0.75,32,  8,  4, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   1,32,  8,  4, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,32,  8,  4, 33.127502, 34.890240, 38.046242, nan, nan, nan, nan, nan
iceberg,fop, 0.5,32,  8,  4, 19.736641, 22.476480, nan, nan, nan, nan, nan, nan
iceberg,fop,0.75,32,  8,  4, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   1,32,  8,  4, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,32,  8,  4, 33.118721, 34.904739, 38.053375, nan, nan, nan, nan, nan
iceberg,fop, 0.5,32,  8,  4, 19.739647, 22.477312, nan, nan, nan, nan, nan, nan
iceberg,fop,0.75,32,  8,  4, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   1,32,  8,  4, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,32,  8,  4, 33.118896, 34.903374, nan, nan, nan, nan, nan, nan
iceberg,fop, 0.5,32,  8,  4, 19.735039, 22.474239, 25.666687, nan, nan, nan, nan, nan
iceberg,fop,0.75,32,  8,  4, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   1,32,  8,  4, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,32,  8,  4, 33.118210, 34.903183, 38.036480, nan, nan, nan, nan, nan
iceberg,fop, 0.5,32,  8,  4, 19.733616, 22.480385, 25.676800, nan, nan, nan, nan, nan
iceberg,fop,0.75,32,  8,  4, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   1,32,  8,  4, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,32,  8,  4, 33.128960, 34.905746, 38.053886, nan, nan, nan, nan, nan
iceberg,fop, 0.5,32,  8,  4, 19.728384, 22.474384, nan, nan, nan, nan, nan, nan
iceberg,fop,0.75,32,  8,  4, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   1,32,  8,  4, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,32,  8,  4, 33.113602, 34.888306, nan, nan, nan, nan, nan, nan
iceberg,fop, 0.5,32,  8,  4, 19.737087, 22.468096, nan, nan, nan, nan, nan, nan
iceberg,fop,0.75,32,  8,  4, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   1,32,  8,  4, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,32,  8,  4, 33.101456, 34.889729, nan, nan, nan, nan, nan, nan
iceberg,fop, 0.5,32,  8,  4, 19.730433, 22.467583, nan, nan, nan, nan, nan, nan
iceberg,fop,0.75,32,  8,  4, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   1,32,  8,  4, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,32,  8,  4, 33.094147, 34.890240, nan, nan, nan, nan, nan, nan
iceberg,fop, 0.5,32,  8,  4, 19.728544, 22.470688, 25.671680, nan, nan, nan, nan, nan
iceberg,fop,0.75,32,  8,  4, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   1,32,  8,  4, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,32,  8,  4, 33.127426, 34.898575, 38.053455, nan, nan, nan, nan, nan
iceberg,fop, 0.5,32,  8,  4, 19.734016, 22.471840, nan, nan, nan, nan, nan, nan
iceberg,fop,0.75,32,  8,  4, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   1,32,  8,  4, nan, nan, nan, nan, nan, nan, nan, nan
cuckoo,find,   0,32,  8,  0, 9.936384, 10.683904, 11.355648, 12.219264, 13.546496, 15.292928, 17.600176, nan
cuckoo,find, 0.5,32,  8,  0, 9.093120, 9.405952, 10.161520, 10.750144, 11.535872, 12.607488, 14.087680, nan
cuckoo,find,0.75,32,  8,  0, 9.011712, 9.179136, 9.689088, 10.095504, 10.655232, 11.441152, 12.590592, 14.483664
cuckoo,find,   1,32,  8,  0, 8.918528, 8.950272, 9.217536, 9.446960, 9.783808, 10.296368, 11.126784, nan
cuckoo,find,   0,32,  8,  0, 9.296896, 9.904480, 11.217920, 12.218976, 13.550080, 15.297072, 17.607168, nan
cuckoo,find, 0.5,32,  8,  0, 9.094144, 9.406976, 10.163200, 10.753024, 11.542528, 12.613120, 14.089728, nan
cuckoo,find,0.75,32,  8,  0, 9.011200, 9.181616, 9.689088, 10.098176, 10.655232, 11.445248, 12.590912, nan
cuckoo,find,   1,32,  8,  0, 8.916480, 8.951296, 9.218048, 9.451424, 9.783184, 10.297024, 11.126272, nan
cuckoo,find,   0,32,  8,  0, 9.295872, 9.906688, 11.216896, 12.225536, 13.549056, 15.297536, 17.601648, 20.689920
cuckoo,find, 0.5,32,  8,  0, 9.095680, 9.405440, 10.163712, 10.755392, 11.543552, 12.611072, 14.091264, 16.308752
cuckoo,find,0.75,32,  8,  0, 9.004032, 9.178112, 9.689696, 10.097616, 10.656256, 11.443712, 12.591104, nan
cuckoo,find,   1,32,  8,  0, 8.921920, 8.948800, 9.220096, 9.448448, 9.783808, 10.296320, 11.336608, nan
cuckoo,find,   0,32,  8,  0, 9.287040, 9.905120, 11.217920, 12.222976, 13.550080, 15.298048, 17.603584, nan
cuckoo,find, 0.5,32,  8,  0, 9.093120, 9.405856, 10.165760, 10.889216, 11.540480, 12.606976, 14.092800, nan
cuckoo,find,0.75,32,  8,  0, 9.009152, 9.177088, 9.688176, 10.096704, 10.653344, 11.438016, 12.591088, nan
cuckoo,find,   1,32,  8,  0, 8.914944, 8.944640, 9.216848, 9.445888, 9.786880, 10.293296, 11.126272, nan
cuckoo,find,   0,32,  8,  0, 9.291264, 9.904704, 11.214448, 12.218368, 13.552640, 15.292416, 17.600945, nan
cuckoo,find, 0.5,32,  8,  0, 9.096688, 9.406320, 10.162176, 10.747392, 11.542640, 12.604928, 14.092800, nan
cuckoo,find,0.75,32,  8,  0, 9.015808, 9.176608, 9.690800, 10.094080, 10.656304, 11.438592, 12.591104, nan
cuckoo,find,   1,32,  8,  0, 8.923136, 8.947712, 9.219088, 9.445840, 9.785344, 10.293744, 11.124736, nan
cuckoo,find,   0,32,  8,  0, 9.293824, 9.904640, 11.216240, 12.220928, 13.549568, 15.301120, 17.602560, nan
cuckoo,find, 0.5,32,  8,  0, 9.102848, 9.408512, 10.164176, 10.753216, 11.538944, 12.611072, 14.091776, nan
cuckoo,find,0.75,32,  8,  0, 9.014272, 9.180160, 9.692320, 10.098688, 10.657792, 11.442848, 12.590592, nan
cuckoo,find,   1,32,  8,  0, 8.922112, 8.948736, 9.220544, 9.452032, 9.785344, 10.297344, 11.125760, nan
cuckoo,find,   0,32,  8,  0, 9.286144, 9.901568, 11.214336, 12.219904, 13.547008, 15.298048, 17.600512, nan
cuckoo,find, 0.5,32,  8,  0, 9.097584, 9.406464, 10.160640, 10.749616, 11.537920, 12.608208, 14.088704, nan
cuckoo,find,0.75,32,  8,  0, 9.011200, 9.315328, 9.688224, 10.093936, 10.652992, 11.440128, 12.589200, nan
cuckoo,find,   1,32,  8,  0, 8.916480, 8.946816, 9.215792, 9.443840, 9.782720, 10.292736, 11.123712, nan
cuckoo,find,   0,32,  8,  0, 9.291904, 9.906256, 11.221648, 12.221376, 13.552128, 15.295488, 17.604240, 20.686337
cuckoo,find, 0.5,32,  8,  0, 9.099264, 9.407488, 10.165312, 10.751488, 11.540480, 12.607488, 14.089872, nan
cuckoo,find,0.75,32,  8,  0, 8.997888, 9.176064, 9.689440, 10.095008, 10.657792, 11.441744, 12.589056, nan
cuckoo,find,   1,32,  8,  0, 8.907776, 8.949248, 9.217840, 9.446912, 9.784896, 10.296784, 11.126784, nan
cuckoo,find,   0,32,  8,  0, 9.291152, 9.904640, 11.216384, 12.221824, 13.547008, 15.297024, 17.600000, nan
cuckoo,find, 0.5,32,  8,  0, 9.100288, 9.406848, 10.161664, 10.749440, 11.534848, 12.609536, 14.086144, nan
cuckoo,find,0.75,32,  8,  0, 9.002496, 9.176064, 9.686576, 10.095696, 10.649648, 11.442176, 12.587520, nan
cuckoo,find,   1,32,  8,  0, 8.913408, 8.950368, 9.216000, 9.448960, 9.785008, 10.298704, 11.124224, nan
cuckoo,find,   0,32,  8,  0, 9.288704, 9.902080, 11.212800, 12.214608, 13.548032, 15.295552, 17.603584, 20.690767
cuckoo,find, 0.5,32,  8,  0, 9.097728, 9.406464, 10.159616, 10.749808, 11.538080, 12.608320, 14.087168, nan
cuckoo,find,0.75,32,  8,  0, 9.005584, 9.179136, 9.688064, 10.097168, 10.656768, 11.441152, 12.590080, nan
cuckoo,find,   1,32,  8,  0, 8.914944, 8.952832, 9.220480, 9.452144, 9.784832, 10.296320, 11.127808, nan
cuckoo,put,,32,  8,  0, 19.728895, 23.869953, 28.507233, 31.168530, 34.215454, 37.835552, 42.516479, nan
cuckoo,put,,32,  8,  0, 19.720192, 23.891968, 28.519424, 31.184896, 34.213375, 37.827633, 42.508926, nan
cuckoo,put,,32,  8,  0, 19.727360, 23.889919, 28.511232, 31.175247, 34.197502, 37.813759, 42.522114, nan
cuckoo,put,,32,  8,  0, 19.725424, 23.886335, 28.504063, 31.176191, 34.204163, 37.824673, 42.525185, nan
cuckoo,put,,32,  8,  0, 19.725487, 23.878656, 28.523521, 31.190018, 34.207920, 37.819389, 42.507935, nan
cuckoo,put,,32,  8,  0, 19.728382, 23.855616, 28.510719, 31.181824, 34.219009, 37.822464, 42.533905, nan
cuckoo,put,,32,  8,  0, 19.729408, 23.879681, 28.508160, 31.179775, 34.219009, 37.821442, 42.512894, nan
cuckoo,put,,32,  8,  0, 19.726353, 23.875072, 28.503681, 31.169024, 34.221058, 37.825203, 42.512047, nan
cuckoo,put,,32,  8,  0, 19.717632, 23.885824, 28.509937, 31.178240, 34.193920, 37.819984, 42.520065, nan
cuckoo,put,,32,  8,  0, 19.723839, 23.879168, 28.496895, 31.178753, 34.215935, 37.819504, 42.512894, nan
cuckoo,fop,   0,32,  8,  0, 152.432648, 162.550171, 173.225494, 178.905090, 184.844284, 191.509491, 199.128067, nan
cuckoo,fop, 0.5,32,  8,  0, 121.398621, 132.181000, 143.240326, 149.117432, 155.296295, 162.123779, 170.050735, nan
cuckoo,fop,0.75,32,  8,  0, 138.024506, 138.094147, 138.019379, 138.115585, 145.440567, 154.084702, nan, nan
cuckoo,fop,   1,32,  8,  0, nan, nan, nan, nan, nan, nan, nan, nan
cuckoo,fop,   0,32,  8,  0, 152.524475, 162.520065, 173.236023, 178.888702, 184.901627, 191.500305, 199.258636, nan
cuckoo,fop, 0.5,32,  8,  0, 121.381889, 132.193283, 143.239166, 149.182983, 155.273224, 162.147888, 170.036301, nan
cuckoo,fop,0.75,32,  8,  0, 138.063416, 138.083984, 138.088440, 138.067551, 145.516541, 154.057693, nan, nan
cuckoo,fop,   1,32,  8,  0, nan, nan, nan, nan, nan, nan, nan, nan
cuckoo,fop,   0,32,  8,  0, 152.523895, 162.594986, 173.222565, 178.847382, 184.877289, 191.452667, 199.161865, nan
cuckoo,fop, 0.5,32,  8,  0, 121.320450, 132.146698, 143.230469, 149.088776, 155.316254, 162.111023, 170.021881, nan
cuckoo,fop,0.75,32,  8,  0, 138.018814, 138.135040, 138.065033, 138.114044, 145.457657, 154.052292, nan, nan
cuckoo,fop,   1,32,  8,  0, nan, nan, nan, nan, nan, nan, nan, nan
cuckoo,fop,   0,32,  8,  0, 152.510010, 162.566650, 173.186920, 178.841599, 184.868927, 191.497223, 199.156738, nan
cuckoo,fop, 0.5,32,  8,  0, 121.376434, 132.179993, 143.258301, 149.090302, 155.262466, 162.201599, 170.057556, nan
cuckoo,fop,0.75,32,  8,  0, 138.100250, 138.099213, 138.078751, 138.098694, 145.452957, 154.037750, nan, nan
cuckoo,fop,   1,32,  8,  0, nan, nan, nan, nan, nan, nan, nan, nan
cuckoo,fop,   0,32,  8,  0, 152.492035, 162.578644, 173.275238, 178.820755, 184.867325, 191.502838, 199.221756, nan
cuckoo,fop, 0.5,32,  8,  0, 121.346130, 132.182617, 143.239685, 149.097778, 155.252228, 162.121216, 170.010818, nan
cuckoo,fop,0.75,32,  8,  0, 138.001068, 138.070679, 137.980408, 138.101761, 145.494812, 154.092026, nan, nan
cuckoo,fop,   1,32,  8,  0, nan, nan, nan, nan, nan, nan, nan, nan
cuckoo,fop,   0,32,  8,  0, 152.503296, 162.546234, 173.279785, 178.986130, 184.942200, 191.580475, 199.261139, nan
cuckoo,fop, 0.5,32,  8,  0, 121.385574, 132.192902, 143.276672, 149.108917, 155.342911, 162.160126, 170.123779, nan
cuckoo,fop,0.75,32,  8,  0, 138.195435, 138.089935, 138.064728, 138.113251, 145.499939, 154.067993, nan, nan
cuckoo,fop,   1,32,  8,  0, nan, nan, nan, nan, nan, nan, nan, nan
cuckoo,fop,   0,32,  8,  0, 152.464417, 162.658875, 173.235718, 178.867203, 185.035767, 191.559708, 199.137848, nan
cuckoo,fop, 0.5,32,  8,  0, 121.390244, 132.158463, 143.246506, 149.135742, 155.299835, 162.157059, 170.059280, nan
cuckoo,fop,0.75,32,  8,  0, 138.005310, 138.125916, 138.029053, 138.122238, 145.445221, 154.020874, nan, nan
cuckoo,fop,   1,32,  8,  0, nan, nan, nan, nan, nan, nan, nan, nan
cuckoo,fop,   0,32,  8,  0, 152.475159, 162.783752, 173.313385, 178.947571, 184.891418, 191.691376, 199.189499, nan
cuckoo,fop, 0.5,32,  8,  0, 121.382431, 132.151505, 143.287415, 149.136902, 155.319641, 162.137711, 170.114563, nan
cuckoo,fop,0.75,32,  8,  0, 138.029053, 138.193909, 138.040833, 138.152451, 145.438721, 154.080795, nan, nan
cuckoo,fop,   1,32,  8,  0, nan, nan, nan, nan, nan, nan, nan, nan
cuckoo,fop,   0,32,  8,  0, 152.478210, 162.616486, 173.265411, 178.904053, 184.924667, 191.561768, 199.308807, nan
cuckoo,fop, 0.5,32,  8,  0, 121.379326, 132.096436, 143.277161, 149.125198, 155.299835, 162.173553, 170.103302, nan
cuckoo,fop,0.75,32,  8,  0, 138.089447, 138.138275, 138.063995, 138.160492, 145.478180, 154.094589, nan, nan
cuckoo,fop,   1,32,  8,  0, nan, nan, nan, nan, nan, nan, nan, nan
cuckoo,fop,   0,32,  8,  0, 152.491058, 162.596344, 173.250565, 178.941589, 184.896698, 191.537277, 199.295990, nan
cuckoo,fop, 0.5,32,  8,  0, 121.388550, 132.205048, 143.259125, 149.195343, 155.353989, 162.131958, 170.089478, nan
cuckoo,fop,0.75,32,  8,  0, 138.074615, 138.080872, 138.010101, 138.099213, 145.469894, 154.089478, nan, nan
cuckoo,fop,   1,32,  8,  0, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,find,   0,64,  8,  4, 11.709440, 14.487552, nan, nan, nan, nan, nan, nan
iceberg,find, 0.5,64,  8,  4, 11.711488, 12.640880, nan, nan, nan, nan, nan, nan
iceberg,find,0.75,64,  8,  4, 11.248640, 11.714560, nan, nan, nan, nan, nan, nan
iceberg,find,   1,64,  8,  4, 10.780160, 10.783232, nan, nan, nan, nan, nan, nan
iceberg,find,   0,64,  8,  4, 12.634624, 14.491264, 16.799744, nan, nan, nan, nan, nan
iceberg,find, 0.5,64,  8,  4, 11.709952, 12.639264, 13.809664, nan, nan, nan, nan, nan
iceberg,find,0.75,64,  8,  4, 11.247616, 11.711856, 12.308992, nan, nan, nan, nan, nan
iceberg,find,   1,64,  8,  4, 10.781184, 10.784768, 10.800976, nan, nan, nan, nan, nan
iceberg,find,   0,64,  8,  4, 12.628480, 14.493696, 16.802816, nan, nan, nan, nan, nan
iceberg,find, 0.5,64,  8,  4, 11.705344, 12.639360, 13.811200, nan, nan, nan, nan, nan
iceberg,find,0.75,64,  8,  4, 11.244032, 11.712000, 12.307456, nan, nan, nan, nan, nan
iceberg,find,   1,64,  8,  4, 10.780160, 10.785120, 10.797056, nan, nan, nan, nan, nan
iceberg,find,   0,64,  8,  4, 12.629648, 14.494192, 16.803167, nan, nan, nan, nan, nan
iceberg,find, 0.5,64,  8,  4, 11.703808, 12.640640, 13.810688, nan, nan, nan, nan, nan
iceberg,find,0.75,64,  8,  4, 11.240960, 11.710048, 12.305408, nan, nan, nan, nan, nan
iceberg,find,   1,64,  8,  4, 10.781696, 10.782192, 10.799616, nan, nan, nan, nan, nan
iceberg,find,   0,64,  8,  4, 12.631552, 14.487664, 16.800257, nan, nan, nan, nan, nan
iceberg,find, 0.5,64,  8,  4, 11.710464, 12.639184, 13.812224, nan, nan, nan, nan, nan
iceberg,find,0.75,64,  8,  4, 11.246592, 11.713024, 12.309504, nan, nan, nan, nan, nan
iceberg,find,   1,64,  8,  4, 10.785792, 10.783168, 10.799232, nan, nan, nan, nan, nan
iceberg,find,   0,64,  8,  4, 12.632064, 14.486528, 16.801792, nan, nan, nan, nan, nan
iceberg,find, 0.5,64,  8,  4, 11.712512, 12.639744, 13.815296, nan, nan, nan, nan, nan
iceberg,find,0.75,64,  8,  4, 11.245568, 11.711488, 12.307456, nan, nan, nan, nan, nan
iceberg,find,   1,64,  8,  4, 10.784768, 10.782208, 10.802688, nan, nan, nan, nan, nan
iceberg,find,   0,64,  8,  4, 12.629104, 14.485952, nan, nan, nan, nan, nan, nan
iceberg,find, 0.5,64,  8,  4, 11.705856, 12.639712, nan, nan, nan, nan, nan, nan
iceberg,find,0.75,64,  8,  4, 11.240960, 11.713568, nan, nan, nan, nan, nan, nan
iceberg,find,   1,64,  8,  4, 10.779648, 10.784736, nan, nan, nan, nan, nan, nan
iceberg,find,   0,64,  8,  4, 12.631552, 14.493344, 16.804352, nan, nan, nan, nan, nan
iceberg,find, 0.5,64,  8,  4, 11.709040, 12.639232, 13.814272, nan, nan, nan, nan, nan
iceberg,find,0.75,64,  8,  4, 11.247616, 11.709440, 12.309536, nan, nan, nan, nan, nan
iceberg,find,   1,64,  8,  4, 10.777088, 10.781184, 10.798080, nan, nan, nan, nan, nan
iceberg,find,   0,64,  8,  4, 12.630480, 14.491648, nan, nan, nan, nan, nan, nan
iceberg,find, 0.5,64,  8,  4, 11.708416, 12.641184, nan, nan, nan, nan, nan, nan
iceberg,find,0.75,64,  8,  4, 11.241472, 11.710464, nan, nan, nan, nan, nan, nan
iceberg,find,   1,64,  8,  4, 10.784256, 10.785280, nan, nan, nan, nan, nan, nan
iceberg,find,   0,64,  8,  4, 12.634464, 14.488576, nan, nan, nan, nan, nan, nan
iceberg,find, 0.5,64,  8,  4, 11.705920, 12.637152, nan, nan, nan, nan, nan, nan
iceberg,find,0.75,64,  8,  4, 11.246080, 11.711520, nan, nan, nan, nan, nan, nan
iceberg,find,   1,64,  8,  4, 10.782720, 10.782720, nan, nan, nan, nan, nan, nan
iceberg,put,,64,  8,  4, 24.108223, 29.408880, nan, nan, nan, nan, nan, nan
iceberg,put,,64,  8,  4, 24.116737, 29.383024, 35.060223, nan, nan, nan, nan, nan
iceberg,put,,64,  8,  4, 24.116224, 29.388880, nan, nan, nan, nan, nan, nan
iceberg,put,,64,  8,  4, 24.117872, 29.388288, 35.057663, nan, nan, nan, nan, nan
iceberg,put,,64,  8,  4, 24.119808, 29.388960, nan, nan, nan, nan, nan, nan
iceberg,put,,64,  8,  4, 24.110592, 29.377537, 35.035133, nan, nan, nan, nan, nan
iceberg,put,,64,  8,  4, 24.115200, 29.404160, nan, nan, nan, nan, nan, nan
iceberg,put,,64,  8,  4, 24.105473, 29.391872, nan, nan, nan, nan, nan, nan
iceberg,put,,64,  8,  4, 24.098816, 29.400576, nan, nan, nan, nan, nan, nan
iceberg,put,,64,  8,  4, 24.108543, 29.381199, 35.061394, nan, nan, nan, nan, nan
iceberg,fop,   0,64,  8,  4, 34.961407, 36.312065, nan, nan, nan, nan, nan, nan
iceberg,fop, 0.5,64,  8,  4, 20.027391, 24.484385, nan, nan, nan, nan, nan, nan
iceberg,fop,0.75,64,  8,  4, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   1,64,  8,  4, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,64,  8,  4, 33.361408, 37.998077, 39.789566, nan, nan, nan, nan, nan
iceberg,fop, 0.5,64,  8,  4, 20.033024, 22.985905, nan, nan, nan, nan, nan, nan
iceberg,fop,0.75,64,  8,  4, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   1,64,  8,  4, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,64,  8,  4, 33.358849, 36.312576, 39.784958, nan, nan, nan, nan, nan
iceberg,fop, 0.5,64,  8,  4, 20.025520, 24.489841, nan, nan, nan, nan, nan, nan
iceberg,fop,0.75,64,  8,  4, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   1,64,  8,  4, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,64,  8,  4, 33.355774, 36.312065, nan, nan, nan, nan, nan, nan
iceberg,fop, 0.5,64,  8,  4, 20.025553, 24.477791, 27.737600, nan, nan, nan, nan, nan
iceberg,fop,0.75,64,  8,  4, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   1,64,  8,  4, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,64,  8,  4, 33.376945, 36.299263, 39.798336, nan, nan, nan, nan, nan
iceberg,fop, 0.5,64,  8,  4, 20.030975, 24.478720, 27.723265, nan, nan, nan, nan, nan
iceberg,fop,0.75,64,  8,  4, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   1,64,  8,  4, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,64,  8,  4, 33.355774, 36.318287, 39.771744, nan, nan, nan, nan, nan
iceberg,fop, 0.5,64,  8,  4, 20.024897, 24.477776, nan, nan, nan, nan, nan, nan
iceberg,fop,0.75,64,  8,  4, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   1,64,  8,  4, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,64,  8,  4, 33.364479, 36.315346, nan, nan, nan, nan, nan, nan
iceberg,fop, 0.5,64,  8,  4, 20.027905, 24.474113, nan, nan, nan, nan, nan, nan
iceberg,fop,0.75,64,  8,  4, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   1,64,  8,  4, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,64,  8,  4, 33.361919, 36.311584, nan, nan, nan, nan, nan, nan
iceberg,fop, 0.5,64,  8,  4, 20.029953, 24.476799, nan, nan, nan, nan, nan, nan
iceberg,fop,0.75,64,  8,  4, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   1,64,  8,  4, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,64,  8,  4, 33.373184, 36.320274, nan, nan, nan, nan, nan, nan
iceberg,fop, 0.5,64,  8,  4, 20.035072, 24.482815, 27.748863, nan, nan, nan, nan, nan
iceberg,fop,0.75,64,  8,  4, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   1,64,  8,  4, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,64,  8,  4, 33.370625, 36.315136, 39.801888, nan, nan, nan, nan, nan
iceberg,fop, 0.5,64,  8,  4, 20.030975, 24.479233, nan, nan, nan, nan, nan, nan
iceberg,fop,0.75,64,  8,  4, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   1,64,  8,  4, nan, nan, nan, nan, nan, nan, nan, nan
cuckoo,find,   0,64,  8,  0, 10.102848, 10.868736, 12.309504, 13.417904, 14.878720, 16.809471, 19.360928, nan
cuckoo,find, 0.5,64,  8,  0, 9.158160, 10.305536, 11.112960, 11.733504, 12.552192, 13.646336, 15.134720, nan
cuckoo,find,0.75,64,  8,  0, 9.059328, 10.047488, 10.564608, 10.962368, 11.491840, 12.208128, 13.219328, nan
cuckoo,find,   1,64,  8,  0, 8.960000, 9.787904, 10.017792, 10.199040, 10.440160, 10.785280, 11.330656, nan
cuckoo,find,   0,64,  8,  0, 9.362944, 10.866688, 12.308992, 13.415424, 14.879232, 16.815617, 19.369473, nan
cuckoo,find, 0.5,64,  8,  0, 9.157760, 10.305888, 11.112496, 11.729920, 12.554240, 13.650944, 15.137248, 17.276384
cuckoo,find,0.75,64,  8,  0, 9.774592, 10.048000, 10.563088, 10.960896, 11.490256, 12.212288, 13.217904, 14.796288
cuckoo,find,   1,64,  8,  0, 9.667072, 9.787904, 10.018304, 10.193920, 10.438112, 10.788864, 11.328512, nan
cuckoo,find,   0,64,  8,  0, 9.359872, 10.866144, 12.306432, 13.415424, 14.879232, 16.812544, 19.368959, nan
cuckoo,find, 0.5,64,  8,  0, 9.155072, 10.305024, 11.113472, 11.729408, 12.555264, 13.648528, 15.137792, nan
cuckoo,find,0.75,64,  8,  0, 9.056768, 10.048512, 10.560512, 10.962944, 11.486208, 12.210112, 13.215744, nan
cuckoo,find,   1,64,  8,  0, 8.959296, 9.789952, 10.018304, 10.199552, 10.438144, 10.790400, 11.328000, nan
cuckoo,find,   0,64,  8,  0, 9.360384, 10.862592, 12.308992, 13.420544, 14.882864, 16.813057, 19.363840, nan
cuckoo,find, 0.5,64,  8,  0, 9.154048, 10.305712, 11.110208, 11.732480, 12.554752, 13.647872, 15.134192, 17.274351
cuckoo,find,0.75,64,  8,  0, 9.771520, 10.045040, 10.562048, 10.962944, 11.489760, 12.208176, 13.219312, nan
cuckoo,find,   1,64,  8,  0, 8.962368, 9.789952, 10.019328, 10.199040, 10.437632, 10.784784, 11.331584, nan
cuckoo,find,   0,64,  8,  0, 9.362944, 10.862080, 12.311040, 13.411936, 14.883328, 16.806911, 19.368336, nan
cuckoo,find, 0.5,64,  8,  0, 9.157072, 10.304512, 11.112448, 11.726848, 12.558272, 13.643776, 15.138816, nan
cuckoo,find,0.75,64,  8,  0, 9.059872, 10.047488, 10.563728, 10.958848, 11.493376, 12.207104, 13.222944, nan
cuckoo,find,   1,64,  8,  0, 8.963904, 9.787904, 10.017792, 10.193856, 10.438208, 10.784576, 11.331584, nan
cuckoo,find,   0,64,  8,  0, 9.363968, 10.865664, 12.305856, 13.416448, 14.884864, 16.812544, 19.367424, nan
cuckoo,find, 0.5,64,  8,  0, 9.157536, 10.307584, 11.112448, 11.732480, 12.553728, 13.650432, 15.140864, nan
cuckoo,find,0.75,64,  8,  0, 9.059360, 10.046464, 10.564096, 10.961376, 11.488768, 12.205952, 13.222400, nan
cuckoo,find,   1,64,  8,  0, 8.962544, 9.786880, 10.018800, 10.194432, 10.438656, 10.787328, 11.331584, nan
cuckoo,find,   0,64,  8,  0, 9.362304, 10.866176, 12.307968, 13.418176, 14.880256, 16.816641, 19.366257, nan
cuckoo,find, 0.5,64,  8,  0, 9.155072, 10.309120, 11.114496, 11.735072, 12.550496, 13.791568, 15.132672, nan
cuckoo,find,0.75,64,  8,  0, 9.056256, 10.052096, 10.560000, 10.964352, 11.485696, 12.214928, 13.214560, nan
cuckoo,find,   1,64,  8,  0, 8.958944, 9.790464, 10.018304, 10.193408, 10.437632, 10.788416, 11.328400, 12.343808
cuckoo,find,   0,64,  8,  0, 10.101088, 10.863104, 12.306992, 13.412352, 14.881280, 16.813488, 19.368959, nan
cuckoo,find, 0.5,64,  8,  0, 9.155072, 10.306560, 11.114496, 11.730432, 12.555264, 13.647872, 15.138304, 17.275393
cuckoo,find,0.75,64,  8,  0, 9.771968, 10.048000, 10.566128, 10.957856, 11.488768, 12.206080, 13.217280, nan
cuckoo,find,   1,64,  8,  0, 8.960512, 9.789808, 10.015232, 10.193408, 10.435152, 10.785792, 11.327360, nan
cuckoo,find,   0,64,  8,  0, 9.362432, 10.864592, 12.310528, 13.415504, 14.881280, 16.814079, 19.366400, nan
cuckoo,find, 0.5,64,  8,  0, 9.153152, 10.302976, 11.112352, 11.730944, 12.554752, 13.651456, 15.135376, nan
cuckoo,find,0.75,64,  8,  0, 9.057376, 10.049392, 10.561696, 10.959360, 11.489792, 12.211184, 13.219328, nan
cuckoo,find,   1,64,  8,  0, 8.961408, 9.788928, 10.018144, 10.191376, 10.440704, 10.790400, 11.326976, nan
cuckoo,find,   0,64,  8,  0, 9.359872, 10.866688, 12.305216, 13.415856, 14.884864, 16.811008, 19.367935, nan
cuckoo,find, 0.5,64,  8,  0, 9.154432, 10.308608, 11.110400, 11.734016, 12.550144, 13.646800, 15.134208, nan
cuckoo,find,0.75,64,  8,  0, 9.058640, 10.046320, 10.561536, 10.960384, 11.487744, 12.209152, 13.219328, nan
cuckoo,find,   1,64,  8,  0, 8.963072, 9.789952, 10.017648, 10.191872, 10.436608, 10.784768, 11.329040, nan
cuckoo,put,,64,  8,  0, 20.635263, 25.915905, 30.070271, 33.965202, 36.090370, 41.084415, 45.954720, nan
cuckoo,put,,64,  8,  0, 20.643841, 25.918465, 30.083584, 33.928703, 36.098560, 41.142273, 45.954559, nan
cuckoo,put,,64,  8,  0, 20.640255, 25.927168, 30.070786, 34.054176, 36.087807, 41.068733, 45.963043, nan
cuckoo,put,,64,  8,  0, 20.628576, 25.927168, 30.074368, 33.970177, 36.086914, 41.070080, 45.941246, nan
cuckoo,put,,64,  8,  0, 20.644352, 25.900543, 30.082560, 33.961983, 36.100304, 41.068031, 45.953026, nan
cuckoo,put,,64,  8,  0, 20.637249, 25.924671, 30.072319, 33.950722, 36.120064, 41.064560, 45.941246, nan
cuckoo,put,,64,  8,  0, 20.640369, 25.913952, 30.073856, 33.964035, 36.082687, 41.067520, 46.069759, nan
cuckoo,put,,64,  8,  0, 20.642815, 25.909248, 30.064129, 33.971870, 36.076035, 41.078270, 45.944832, nan
cuckoo,put,,64,  8,  0, 20.635136, 25.921215, 30.066223, 33.955986, 36.094978, 41.148415, 45.950974, nan
cuckoo,put,,64,  8,  0, 20.629681, 25.897472, 30.061567, 33.935040, 36.086960, 41.066544, 45.966335, nan
cuckoo,fop,   0,64,  8,  0, 153.647339, 164.141724, 175.284225, 180.998657, 187.306671, 194.189102, 202.195618, nan
cuckoo,fop, 0.5,64,  8,  0, 121.256378, 132.360001, 143.824371, 149.873657, 156.212372, 163.223206, 171.336700, nan
cuckoo,fop,0.75,64,  8,  0, 131.143509, 131.091095, 131.123291, 131.134964, 138.186783, 145.865219, 154.635254, nan
cuckoo,fop,   1,64,  8,  0, nan, nan, nan, nan, nan, nan, nan, nan
cuckoo,fop,   0,64,  8,  0, 153.649155, 164.162048, 175.231964, 181.109482, 187.398148, 194.244675, 202.241440, nan
cuckoo,fop, 0.5,64,  8,  0, 121.253311, 132.377502, 143.781555, 149.814789, 156.175766, 163.190796, 171.325867, nan
cuckoo,fop,0.75,64,  8,  0, 131.109375, 131.111938, 131.111221, 131.095032, 138.197510, 145.838593, 154.606674, nan
cuckoo,fop,   1,64,  8,  0, nan, nan, nan, nan, nan, nan, nan, nan
cuckoo,fop,   0,64,  8,  0, 153.728516, 164.204544, 175.207428, 181.059082, 187.294205, 194.167297, 202.214905, nan
cuckoo,fop, 0.5,64,  8,  0, 121.257477, 132.404358, 143.840179, 149.837311, 156.195404, 163.177475, 171.332489, nan
cuckoo,fop,0.75,64,  8,  0, 131.135483, 131.097092, 131.128433, 131.133942, 138.159790, 145.852417, 154.638855, nan
cuckoo,fop,   1,64,  8,  0, nan, nan, nan, nan, nan, nan, nan, nan
cuckoo,fop,   0,64,  8,  0, 153.754913, 164.195328, 175.223953, 181.038193, 187.335678, 194.180634, 202.242737, nan
cuckoo,fop, 0.5,64,  8,  0, 121.326080, 132.384766, 143.785492, 149.853180, 156.203979, 163.192841, 171.375244, nan
cuckoo,fop,0.75,64,  8,  0, 131.121155, 131.110901, 131.110779, 131.096573, 138.158585, 145.832443, 154.629456, nan
cuckoo,fop,   1,64,  8,  0, nan, nan, nan, nan, nan, nan, nan, nan
cuckoo,fop,   0,64,  8,  0, 153.718277, 164.167252, 175.225998, 181.045761, 187.293884, 194.178558, 202.167419, nan
cuckoo,fop, 0.5,64,  8,  0, 121.234238, 132.360718, 143.929169, 149.802490, 156.148849, 163.205109, 171.355774, nan
cuckoo,fop,0.75,64,  8,  0, 131.129837, 131.125946, 131.136505, 131.105164, 138.184189, 145.838074, 154.603516, nan
cuckoo,fop,   1,64,  8,  0, nan, nan, nan, nan, nan, nan, nan, nan
cuckoo,fop,   0,64,  8,  0, 153.663300, 164.199493, 175.220230, 181.049866, 187.262619, 194.170959, 202.217148, nan
cuckoo,fop, 0.5,64,  8,  0, 121.249283, 132.384689, 143.805954, 149.839355, 156.306595, 163.186432, 171.317261, nan
cuckoo,fop,0.75,64,  8,  0, 131.138046, 131.096588, 131.122284, 131.109039, 138.258301, 145.856064, 154.655746, nan
cuckoo,fop,   1,64,  8,  0, nan, nan, nan, nan, nan, nan, nan, nan
cuckoo,fop,   0,64,  8,  0, 153.712982, 164.199432, 175.258621, 181.088257, 187.307526, 194.202240, 202.207199, nan
cuckoo,fop, 0.5,64,  8,  0, 121.246902, 132.397476, 143.798111, 149.860382, 156.205765, 163.177979, 171.366074, nan
cuckoo,fop,0.75,64,  8,  0, 131.112000, 131.071060, 131.124237, 131.104828, 138.172455, 145.826294, 154.656189, nan
cuckoo,fop,   1,64,  8,  0, nan, nan, nan, nan, nan, nan, nan, nan
cuckoo,fop,   0,64,  8,  0, 153.682434, 164.210693, 175.263733, 181.092957, 187.285004, 194.181641, 202.208252, nan
cuckoo,fop, 0.5,64,  8,  0, 121.227264, 132.342133, 143.755981, 149.808655, 156.207733, 163.198456, 171.374084, nan
cuckoo,fop,0.75,64,  8,  0, 131.159973, 131.121124, 131.124329, 131.135635, 138.210266, 145.853485, 154.662399, nan
cuckoo,fop,   1,64,  8,  0, nan, nan, nan, nan, nan, nan, nan, nan
cuckoo,fop,   0,64,  8,  0, 153.844727, 164.209824, 175.207458, 181.029175, 187.346939, 194.193924, 202.250763, nan
cuckoo,fop, 0.5,64,  8,  0, 121.268219, 132.418121, 143.871948, 149.815796, 156.196472, 163.200012, 171.352356, nan
cuckoo,fop,0.75,64,  8,  0, 131.137344, 131.088898, 131.122498, 131.106995, 138.335236, 145.818634, 154.667145, nan
cuckoo,fop,   1,64,  8,  0, nan, nan, nan, nan, nan, nan, nan, nan
cuckoo,fop,   0,64,  8,  0, 153.719818, 164.193451, 175.366150, 181.056091, 187.276291, 194.190948, 202.161652, nan
cuckoo,fop, 0.5,64,  8,  0, 121.223648, 132.398010, 143.777786, 149.810181, 156.208893, 163.181152, 171.316223, nan
cuckoo,fop,0.75,64,  8,  0, 131.126465, 131.108353, 131.133789, 131.102173, 138.166779, 145.977264, 154.673157, nan
cuckoo,fop,   1,64,  8,  0, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,find,   0,16, 16,  8, 10.576256, 11.867648, 14.156288, 14.371312, 15.651264, 16.900097, nan, nan
iceberg,find, 0.5,16, 16,  8, 9.567744, 10.181120, 11.317824, 12.068688, 12.923392, 13.870016, nan, nan
iceberg,find,0.75,16, 16,  8, 9.450880, 9.760256, 10.373632, 10.811792, 11.346944, 11.988160, nan, nan
iceberg,find,   1,16, 16,  8, 9.328640, 9.340928, 9.424384, 9.548800, 9.760256, 10.093056, nan, nan
iceberg,find,   0,16, 16,  8, 9.804288, 11.010416, 13.112128, 14.371392, 15.654400, 16.903681, nan, nan
iceberg,find, 0.5,16, 16,  8, 9.567264, 10.180096, 11.321856, 12.071424, 12.923216, 13.867904, nan, nan
iceberg,find,0.75,16, 16,  8, 9.450176, 9.761280, 10.374032, 10.950144, 11.346224, 11.991552, nan, nan
iceberg,find,   1,16, 16,  8, 9.329600, 9.338448, 9.427968, 9.547776, 9.763328, 10.093056, nan, nan
iceberg,find,   0,16, 16,  8, 9.805312, 11.007488, 13.110272, 14.362000, 15.652256, 16.896511, nan, nan
iceberg,find, 0.5,16, 16,  8, 9.566208, 10.180608, 11.316816, 12.066304, 12.920800, 13.866400, nan, nan
iceberg,find,0.75,16, 16,  8, 9.444352, 9.759744, 10.371584, 10.808320, 11.343456, 11.986944, nan, nan
iceberg,find,   1,16, 16,  8, 9.327104, 9.335232, 9.423488, 9.544384, 9.760256, 10.091520, nan, nan
iceberg,find,   0,16, 16,  8, 9.805696, 11.014656, 13.108656, 14.368256, 15.648768, 16.904192, nan, nan
iceberg,find, 0.5,16, 16,  8, 9.567744, 10.184192, 11.316736, 12.064800, 12.922368, 13.871104, nan, nan
iceberg,find,0.75,16, 16,  8, 9.446960, 9.761792, 10.371552, 10.810880, 11.345920, 11.988992, nan, nan
iceberg,find,   1,16, 16,  8, 9.328192, 9.338368, 9.427936, 9.549312, 9.761792, 10.094080, nan, nan
iceberg,find,   0,16, 16,  8, 9.809456, 11.005952, 13.109872, 14.366720, 15.650816, 16.903168, nan, nan
iceberg,find, 0.5,16, 16,  8, 9.568768, 10.179072, 11.316752, 12.067840, 12.920320, 13.866496, nan, nan
iceberg,find,0.75,16, 16,  8, 9.447568, 9.759328, 10.371584, 10.808832, 11.342336, 11.987952, nan, nan
iceberg,find,   1,16, 16,  8, 9.329664, 9.339968, 9.425920, 9.545584, 9.761920, 10.090656, nan, nan
iceberg,find,   0,16, 16,  8, 9.810432, 11.010576, 13.107200, 14.366720, 15.655536, 16.897535, nan, nan
iceberg,find, 0.5,16, 16,  8, 9.571840, 10.183328, 11.319296, 12.071920, 12.926032, 13.868144, nan, nan
iceberg,find,0.75,16, 16,  8, 9.451520, 9.762464, 10.373120, 10.812416, 11.346944, 11.989504, nan, nan
iceberg,find,   1,16, 16,  8, 9.330640, 9.339904, 9.427968, 9.549728, 9.762096, 10.093568, nan, nan
iceberg,find,   0,16, 16,  8, 9.803616, 11.007488, 13.105504, 14.367232, 15.654288, 16.904192, nan, nan
iceberg,find, 0.5,16, 16,  8, 9.566720, 10.179616, 11.314688, 12.069376, 12.921856, 13.867456, nan, nan
iceberg,find,0.75,16, 16,  8, 9.445808, 9.759232, 10.370448, 10.810368, 11.344896, 11.990016, nan, nan
iceberg,find,   1,16, 16,  8, 9.328128, 9.336832, 9.424384, 9.544672, 9.761696, 10.089472, nan, nan
iceberg,find,   0,16, 16,  8, 9.809312, 11.010048, 13.111296, 14.366176, 15.659520, 16.906240, nan, nan
iceberg,find, 0.5,16, 16,  8, 9.567312, 10.179952, 11.318272, 12.067840, 12.924928, 13.867520, nan, nan
iceberg,find,0.75,16, 16,  8, 9.447024, 9.762816, 10.373280, 10.810880, 11.345920, 11.987456, nan, nan
iceberg,find,   1,16, 16,  8, 9.326080, 9.338320, 9.424896, 9.547760, 9.760912, 10.092032, nan, nan
iceberg,find,   0,16, 16,  8, 9.808176, 11.012096, 13.109760, 14.371328, 15.653376, 16.895489, nan, nan
iceberg,find, 0.5,16, 16,  8, 9.571824, 10.186240, 11.463248, 12.073472, 12.928000, 13.868416, nan, nan
iceberg,find,0.75,16, 16,  8, 9.451008, 9.764864, 10.377216, 10.811392, 11.350864, 11.987968, nan, nan
iceberg,find,   1,16, 16,  8, 9.330176, 9.337856, 9.428992, 9.546624, 9.763840, 10.091712, nan, nan
iceberg,find,   0,16, 16,  8, 9.810992, 11.009536, 13.112832, 14.370400, 15.659520, 16.901825, nan, nan
iceberg,find, 0.5,16, 16,  8, 9.570304, 10.179584, 11.319760, 12.069888, 12.925440, 13.866496, nan, nan
iceberg,find,0.75,16, 16,  8, 9.448320, 9.761792, 10.372096, 10.811280, 11.341824, 11.989504, nan, nan
iceberg,find,   1,16, 16,  8, 9.328128, 9.337344, 9.423360, 9.547776, 9.757696, 10.094592, nan, nan
iceberg,put,,16, 16,  8, 20.295168, 24.562687, 29.213375, 31.713791, 34.332161, 37.057537, nan, nan
iceberg,put,,16, 16,  8, 20.297728, 24.570511, 29.216255, 31.724033, 34.321407, 37.061760, nan, nan
iceberg,put,,16, 16,  8, 20.300800, 24.569967, 29.214384, 31.711744, 34.330109, 37.046272, nan, nan
iceberg,put,,16, 16,  8, 20.283392, 24.571903, 29.202433, 31.708672, 34.317314, 37.039101, nan, nan
iceberg,put,,16, 16,  8, 20.301311, 24.573969, 29.214720, 31.708160, 34.328064, 37.045761, nan, nan
iceberg,put,,16, 16,  8, 20.293680, 24.569344, 29.342911, 31.706242, 34.335358, 37.048958, nan, nan
iceberg,put,,16, 16,  8, 20.302849, 24.569344, 29.213696, 31.709841, 34.319359, 37.040642, nan, nan
iceberg,put,,16, 16,  8, 20.303505, 24.568880, 29.216961, 31.717377, 34.333694, 37.053955, nan, nan
iceberg,put,,16, 16,  8, 20.295681, 24.573631, 29.203520, 31.719425, 34.321922, 37.047295, nan, nan
iceberg,put,,16, 16,  8, 20.297215, 24.559616, 29.205631, 31.708801, 34.321407, 37.044350, nan, nan
iceberg,fop,   0,16, 16,  8, 29.449728, 31.858177, 34.684418, 36.290047, 37.995007, 39.817215, nan, nan
iceberg,fop, 0.5,16, 16,  8, 18.242672, 20.668928, 23.505552, 25.097889, 26.808832, 28.624527, nan, nan
iceberg,fop,0.75,16, 16,  8, 19.355648, 19.354624, 19.357697, 19.354784, 21.081600, 22.896130, nan, nan
iceberg,fop,   1,16, 16,  8, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,16, 16,  8, 29.433344, 31.850494, 34.687168, 36.281857, 37.997055, 39.812241, nan, nan
iceberg,fop, 0.5,16, 16,  8, 18.244192, 20.669441, 23.506447, 25.099777, 26.816544, 28.618240, nan, nan
iceberg,fop,0.75,16, 16,  8, 19.349503, 19.350544, 19.348991, 19.350529, 21.074575, 22.886913, nan, nan
iceberg,fop,   1,16, 16,  8, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,16, 16,  8, 29.439568, 31.860224, 34.690590, 36.300800, 37.999104, 39.818878, nan, nan
iceberg,fop, 0.5,16, 16,  8, 18.236416, 20.667904, 23.505409, 25.090641, 26.809856, 28.618256, nan, nan
iceberg,fop,0.75,16, 16,  8, 19.346960, 19.350544, 19.347969, 19.347456, 21.071983, 22.885887, nan, nan
iceberg,fop,   1,16, 16,  8, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,16, 16,  8, 29.439121, 31.857777, 34.693634, 36.436478, 37.998768, 39.815792, nan, nan
iceberg,fop, 0.5,16, 16,  8, 18.242559, 20.670464, 23.493633, 25.098255, 26.805759, 28.625919, nan, nan
iceberg,fop,0.75,16, 16,  8, 19.351135, 19.354271, 19.351040, 19.353600, 21.074944, 22.898687, nan, nan
iceberg,fop,   1,16, 16,  8, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,16, 16,  8, 29.441025, 31.863808, 34.688000, 36.286125, 38.005295, 39.815346, nan, nan
iceberg,fop, 0.5,16, 16,  8, 18.241535, 20.672512, 23.506432, 25.096191, 26.815489, 28.633327, nan, nan
iceberg,fop,0.75,16, 16,  8, 19.350639, 19.348991, 19.350719, 19.346432, 21.073967, 22.894592, nan, nan
iceberg,fop,   1,16, 16,  8, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,16, 16,  8, 29.441536, 31.853760, 34.691071, 36.289536, 38.003716, 39.818752, nan, nan
iceberg,fop, 0.5,16, 16,  8, 18.243073, 20.672512, 23.509504, 25.098766, 26.814976, 28.626431, nan, nan
iceberg,fop,0.75,16, 16,  8, 19.352064, 19.350018, 19.353632, 19.352640, 21.080065, 22.893568, nan, nan
iceberg,fop,   1,16, 16,  8, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,16, 16,  8, 29.434879, 31.860737, 34.684593, 36.282368, 38.000641, 39.806160, nan, nan
iceberg,fop, 0.5,16, 16,  8, 18.235905, 20.669952, 23.502480, 25.100800, 26.812416, 28.630592, nan, nan
iceberg,fop,0.75,16, 16,  8, 19.348991, 19.350016, 19.348480, 19.351070, 21.078016, 22.887440, nan, nan
iceberg,fop,   1,16, 16,  8, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,16, 16,  8, 29.446655, 31.864319, 34.672638, 36.289536, 38.135296, 39.824959, nan, nan
iceberg,fop, 0.5,16, 16,  8, 18.236927, 20.667904, 23.498240, 25.100800, 26.807920, 28.629505, nan, nan
iceberg,fop,0.75,16, 16,  8, 19.350529, 19.354111, 19.351040, 19.352688, 21.079552, 22.893745, nan, nan
iceberg,fop,   1,16, 16,  8, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,16, 16,  8, 29.443584, 31.863377, 34.693745, 36.284927, 38.006302, 39.813137, nan, nan
iceberg,fop, 0.5,16, 16,  8, 18.241695, 20.673153, 23.508480, 25.101824, 26.816000, 28.626991, nan, nan
iceberg,fop,0.75,16, 16,  8, 19.352062, 19.350529, 19.351040, 19.351551, 21.075968, 22.892384, nan, nan
iceberg,fop,   1,16, 16,  8, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,16, 16,  8, 29.439119, 31.857664, 34.693634, 36.282883, 38.000671, 39.807091, nan, nan
iceberg,fop, 0.5,16, 16,  8, 18.242640, 20.674561, 23.500801, 25.095680, 26.816559, 28.624384, nan, nan
iceberg,fop,0.75,16, 16,  8, 19.351551, 19.352064, 19.350018, 19.352127, 21.075569, 22.892128, nan, nan
iceberg,fop,   1,16, 16,  8, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,find,   0,32, 16,  8, 10.079232, 11.256320, 13.338576, 14.590976, 15.879168, 17.131344, nan, nan
iceberg,find, 0.5,32, 16,  8, 9.846768, 10.446016, 11.571200, 12.315648, 13.170224, 14.106624, nan, nan
iceberg,find,0.75,32, 16,  8, 9.729024, 10.036736, 10.638992, 11.076608, 11.605504, 12.243552, nan, nan
iceberg,find,   1,32, 16,  8, 9.614336, 9.622432, 9.707520, 9.825616, 10.034688, 10.360320, nan, nan
iceberg,find,   0,32, 16,  8, 10.078752, 11.257344, 13.343232, 14.594560, 15.885248, 17.131071, nan, nan
iceberg,find, 0.5,32, 16,  8, 9.847296, 10.448896, 11.574784, 12.324352, 13.171696, 14.113872, nan, nan
iceberg,find,0.75,32, 16,  8, 9.729536, 10.038672, 10.642944, 11.076608, 11.606528, 12.245504, nan, nan
iceberg,find,   1,32, 16,  8, 9.615872, 9.624576, 9.710128, 9.828352, 10.038192, 10.363904, nan, nan
iceberg,find,   0,32, 16,  8, 10.080640, 11.258896, 13.342208, 14.592512, 15.883264, 17.129473, nan, nan
iceberg,find, 0.5,32, 16,  8, 9.848832, 10.450944, 11.577344, 12.320256, 13.171200, 14.108672, nan, nan
iceberg,find,0.75,32, 16,  8, 9.731200, 10.037168, 10.644480, 11.074512, 11.608144, 12.243968, nan, nan
iceberg,find,   1,32, 16,  8, 9.615184, 9.624064, 9.708000, 9.826736, 10.036224, 10.361744, nan, nan
iceberg,find,   0,32, 16,  8, 10.082624, 11.255808, 13.341184, 14.587904, 15.876608, 17.124720, nan, nan
iceberg,find, 0.5,32, 16,  8, 9.848320, 10.448496, 11.573584, 12.317184, 13.169728, 14.113296, nan, nan
iceberg,find,0.75,32, 16,  8, 9.730560, 10.038272, 10.641264, 11.075584, 11.606528, 12.247552, nan, nan
iceberg,find,   1,32, 16,  8, 9.612784, 9.627136, 9.708032, 9.828864, 10.037248, 10.364544, nan, nan
iceberg,find,   0,32, 16,  8, 10.081792, 11.253808, 13.340160, 14.592000, 15.880192, 17.127424, nan, nan
iceberg,find, 0.5,32, 16,  8, 9.849344, 10.446336, 11.573760, 12.316672, 13.170688, 14.108160, nan, nan
iceberg,find,0.75,32, 16,  8, 9.730560, 10.036080, 10.640384, 11.074624, 11.607040, 12.243456, nan, nan
iceberg,find,   1,32, 16,  8, 9.615776, 9.624064, 9.710080, 9.826816, 10.038144, 10.360320, nan, nan
iceberg,find,   0,32, 16,  8, 10.081712, 11.257856, 13.338624, 14.592992, 15.879168, 17.123728, nan, nan
iceberg,find, 0.5,32, 16,  8, 9.847680, 10.449312, 11.571712, 12.317696, 13.173248, 14.110208, nan, nan
iceberg,find,0.75,32, 16,  8, 9.729024, 10.037248, 10.640464, 11.076160, 11.608064, 12.244992, nan, nan
iceberg,find,   1,32, 16,  8, 9.610752, 9.623040, 9.704960, 9.829520, 10.035712, 10.361328, nan, nan
iceberg,find,   0,32, 16,  8, 10.081184, 11.254784, 13.338096, 14.593024, 15.880704, 17.128271, nan, nan
iceberg,find, 0.5,32, 16,  8, 9.850848, 10.445824, 11.571200, 12.317696, 13.171200, 14.109184, nan, nan
iceberg,find,0.75,32, 16,  8, 9.732608, 10.038272, 10.643456, 11.075072, 11.608208, 12.244480, nan, nan
iceberg,find,   1,32, 16,  8, 9.616784, 9.625648, 9.710464, 9.827648, 10.037760, 10.362880, nan, nan
iceberg,find,   0,32, 16,  8, 10.077872, 11.256832, 13.342208, 14.592512, 15.882784, 17.131008, nan, nan
iceberg,find, 0.5,32, 16,  8, 9.847808, 10.443776, 11.578368, 12.314512, 13.171616, 14.109184, nan, nan
iceberg,find,0.75,32, 16,  8, 9.733200, 10.033616, 10.646016, 11.073552, 11.608928, 12.242432, nan, nan
iceberg,find,   1,32, 16,  8, 9.617824, 9.623904, 9.713664, 9.828352, 10.040656, 10.359456, nan, nan
iceberg,find,   0,32, 16,  8, 10.082336, 11.260992, 13.340240, 14.594016, 15.878656, 17.127935, nan, nan
iceberg,find, 0.5,32, 16,  8, 9.847808, 10.451456, 11.574784, 12.325504, 13.169168, 14.111744, nan, nan
iceberg,find,0.75,32, 16,  8, 9.733120, 10.042416, 10.642304, 11.082240, 11.603968, 12.246016, nan, nan
iceberg,find,   1,32, 16,  8, 9.615248, 9.626624, 9.708448, 9.830400, 10.037248, 10.362880, nan, nan
iceberg,find,   0,32, 16,  8, 10.076160, 11.254784, 13.336064, 14.594464, 15.876976, 17.131680, nan, nan
iceberg,find, 0.5,32, 16,  8, 9.847296, 10.443264, 11.571200, 12.315136, 13.168512, 14.107152, nan, nan
iceberg,find,0.75,32, 16,  8, 9.730656, 10.033488, 10.640480, 11.073024, 11.603456, 12.240432, nan, nan
iceberg,find,   1,32, 16,  8, 9.613744, 9.623552, 9.709568, 9.826304, 10.039296, 10.360832, nan, nan
iceberg,put,,32, 16,  8, 22.165024, 26.680832, 31.635456, 34.259136, 37.003838, 39.816704, nan, nan
iceberg,put,,32, 16,  8, 22.162033, 26.696705, 31.634592, 34.253036, 37.002880, 39.823441, nan, nan
iceberg,put,,32, 16,  8, 22.165119, 26.695297, 31.652945, 34.268242, 37.017601, 39.832062, nan, nan
iceberg,put,,32, 16,  8, 22.282240, 26.697216, 31.649807, 34.279427, 37.000465, 39.838848, nan, nan
iceberg,put,,32, 16,  8, 22.168575, 26.707024, 31.649792, 34.257919, 36.996803, 39.822418, nan, nan
iceberg,put,,32, 16,  8, 22.173183, 26.686464, 31.632383, 34.270721, 36.993538, 39.813232, nan, nan
iceberg,put,,32, 16,  8, 22.156799, 26.696800, 31.641088, 34.260109, 37.000225, 39.821312, nan, nan
iceberg,put,,32, 16,  8, 22.166016, 26.706497, 31.632896, 34.265087, 37.004288, 39.830528, nan, nan
iceberg,put,,32, 16,  8, 22.157312, 26.696800, 31.635201, 34.261105, 36.988930, 39.820946, nan, nan
iceberg,put,,32, 16,  8, 22.172800, 26.697824, 31.645697, 34.252449, 37.000896, 39.827457, nan, nan
iceberg,fop,   0,32, 16,  8, 31.501022, 34.322960, 37.337696, 39.016449, 40.783646, 42.671104, nan, nan
iceberg,fop, 0.5,32, 16,  8, 18.779648, 21.495296, 24.564415, 26.270720, 28.057600, 29.951488, nan, nan
iceberg,fop,0.75,32, 16,  8, 19.868671, 19.873791, 19.872255, 19.872768, 21.680161, 23.583233, nan, nan
iceberg,fop,   1,32, 16,  8, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,32, 16,  8, 31.660545, 34.320381, 37.345280, 39.014030, 40.784527, 42.671616, nan, nan
iceberg,fop, 0.5,32, 16,  8, 18.784401, 21.498384, 24.569344, 26.256384, 28.066816, 29.958145, nan, nan
iceberg,fop,0.75,32, 16,  8, 19.869183, 19.872768, 19.871231, 19.874001, 21.684223, 23.584415, nan, nan
iceberg,fop,   1,32, 16,  8, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,32, 16,  8, 31.657648, 34.325630, 37.335552, 39.010433, 40.781441, 42.676224, nan, nan
iceberg,fop, 0.5,32, 16,  8, 18.786816, 21.487104, 24.570576, 26.268160, 28.069471, 29.959713, nan, nan
iceberg,fop,0.75,32, 16,  8, 19.873888, 19.871231, 19.873808, 19.872849, 21.688335, 23.582720, nan, nan
iceberg,fop,   1,32, 16,  8, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,32, 16,  8, 31.644783, 34.324478, 37.333618, 39.008385, 40.787457, 42.686462, nan, nan
iceberg,fop, 0.5,32, 16,  8, 18.780672, 21.494816, 24.562689, 26.254416, 28.066959, 29.961216, nan, nan
iceberg,fop,0.75,32, 16,  8, 19.878912, 19.880016, 19.879425, 19.877968, 21.695999, 23.586960, nan, nan
iceberg,fop,   1,32, 16,  8, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,32, 16,  8, 31.787006, 34.318336, 37.336174, 38.995968, 40.788483, 42.684418, nan, nan
iceberg,fop, 0.5,32, 16,  8, 18.784801, 21.486591, 24.566273, 26.262016, 28.069376, 29.954559, nan, nan
iceberg,fop,0.75,32, 16,  8, 19.871231, 19.872257, 19.868671, 19.873344, 21.681200, 23.579647, nan, nan
iceberg,fop,   1,32, 16,  8, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,32, 16,  8, 31.655424, 34.306610, 37.345474, 39.007278, 40.783379, 42.670593, nan, nan
iceberg,fop, 0.5,32, 16,  8, 18.778624, 21.492737, 24.570576, 26.259567, 28.076031, 29.966335, nan, nan
iceberg,fop,0.75,32, 16,  8, 19.874817, 19.875328, 19.875488, 19.874817, 21.687809, 23.589888, nan, nan
iceberg,fop,   1,32, 16,  8, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,32, 16,  8, 31.659519, 34.328064, 37.343231, 39.012947, 40.768513, 42.683907, nan, nan
iceberg,fop, 0.5,32, 16,  8, 18.777792, 21.490273, 24.560640, 26.259968, 28.058624, 29.955200, nan, nan
iceberg,fop,0.75,32, 16,  8, 19.875328, 19.871744, 19.875408, 19.871408, 21.691072, 23.576576, nan, nan
iceberg,fop,   1,32, 16,  8, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,32, 16,  8, 31.659073, 34.309631, 37.339184, 39.007233, 40.795135, 42.665474, nan, nan
iceberg,fop, 0.5,32, 16,  8, 18.785280, 21.486080, 24.570463, 26.255871, 28.070576, 29.952671, nan, nan
iceberg,fop,0.75,32, 16,  8, 19.872944, 19.864624, 19.873793, 19.866112, 21.686783, 23.567871, nan, nan
iceberg,fop,   1,32, 16,  8, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,32, 16,  8, 31.655937, 34.306129, 37.331757, 39.000576, 40.794624, 42.654205, nan, nan
iceberg,fop, 0.5,32, 16,  8, 18.780687, 21.491264, 24.563280, 26.264769, 28.058735, 29.955070, nan, nan
iceberg,fop,0.75,32, 16,  8, 19.874432, 19.873280, 19.875328, 19.873455, 21.689857, 23.580160, nan, nan
iceberg,fop,   1,32, 16,  8, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,32, 16,  8, 31.669376, 34.317314, 37.332481, 39.022591, 40.778305, 42.692608, nan, nan
iceberg,fop, 0.5,32, 16,  8, 18.778625, 21.493889, 24.561729, 26.259602, 28.057089, 29.959679, nan, nan
iceberg,fop,0.75,32, 16,  8, 19.870209, 19.870209, 19.871857, 19.871744, 21.685888, 23.578625, nan, nan
iceberg,fop,   1,32, 16,  8, nan, nan, nan, nan, nan, nan, nan, nan
cuckoo,find,   0,32, 16,  0, 9.307136, 8.869888, 9.575424, 10.246656, 11.264512, 12.789248, 15.075840, 18.555904
cuckoo,find, 0.5,32, 16,  0, 8.647168, 8.715776, 9.082368, 9.443808, 9.993728, 10.841088, 12.149760, 14.278144
cuckoo,find,0.75,32, 16,  0, 8.630272, 8.641024, 8.841728, 9.038336, 9.348096, 9.837568, 10.641312, 12.095488
cuckoo,find,   1,32, 16,  0, 8.620544, 8.575488, 8.626688, 8.674816, 8.755200, 8.907264, 9.221632, 10.048000
cuckoo,find,   0,32, 16,  0, 8.683520, 8.870400, 9.573456, 10.245632, 11.261952, 12.789248, 15.069184, 18.556929
cuckoo,find, 0.5,32, 16,  0, 8.651776, 8.718656, 9.085888, 9.447280, 9.996288, 10.845184, 12.146176, 14.276608
cuckoo,find,0.75,32, 16,  0, 8.634304, 8.642112, 8.842240, 9.039872, 9.349632, 9.839616, 10.639872, 12.098000
cuckoo,find,   1,32, 16,  0, 8.619520, 8.576176, 8.628224, 8.674304, 8.757248, 8.907728, 9.225216, 10.046976
cuckoo,find,   0,32, 16,  0, 8.683360, 8.873424, 9.576336, 10.251264, 11.262800, 12.794880, 15.215616, 18.561567
cuckoo,find, 0.5,32, 16,  0, 8.648656, 8.716800, 9.083504, 9.448592, 9.995264, 10.847744, 12.150336, 14.282752
cuckoo,find,0.75,32, 16,  0, 8.633872, 8.645120, 8.844624, 9.042000, 9.350160, 9.845248, 10.642592, 12.099584
cuckoo,find,   1,32, 16,  0, 8.617504, 8.579984, 8.627520, 8.678400, 8.758640, 8.910848, 9.225280, 10.050944
cuckoo,find,   0,32, 16,  0, 8.685568, 8.873504, 9.573376, 10.247104, 11.264000, 12.794880, 15.073280, 18.557440
cuckoo,find, 0.5,32, 16,  0, 8.648192, 8.713728, 9.083392, 9.442848, 9.996176, 10.842416, 12.149312, 14.275072
cuckoo,find,0.75,32, 16,  0, 8.632432, 8.641024, 8.839680, 9.038336, 9.347584, 9.838656, 10.641584, 12.097504
cuckoo,find,   1,32, 16,  0, 8.620752, 8.575456, 8.628736, 8.674208, 8.756736, 8.908336, 9.223168, 10.048000
cuckoo,find,   0,32, 16,  0, 8.687104, 8.871104, 9.575072, 10.247504, 11.267696, 12.788736, 15.072256, 18.557440
cuckoo,find, 0.5,32, 16,  0, 8.653424, 8.713728, 9.084928, 9.441440, 9.998848, 10.839728, 12.149248, 14.273072
cuckoo,find,0.75,32, 16,  0, 8.634368, 8.640144, 8.840640, 9.039872, 9.347584, 9.842688, 10.642944, 12.096464
cuckoo,find,   1,32, 16,  0, 8.617472, 8.576864, 8.626688, 8.675360, 8.756304, 8.909312, 9.222144, 10.047680
cuckoo,find,   0,32, 16,  0, 8.684032, 8.869232, 9.571328, 10.243376, 11.262592, 12.788224, 15.074304, 18.557440
cuckoo,find, 0.5,32, 16,  0, 8.655360, 8.716144, 9.084752, 9.442816, 10.138112, 10.839040, 12.152832, 14.277120
cuckoo,find,0.75,32, 16,  0, 8.639488, 8.642560, 8.845312, 9.041344, 9.351680, 9.840128, 10.643424, 12.099072
cuckoo,find,   1,32, 16,  0, 8.621024, 8.576512, 8.629248, 8.674816, 8.759248, 8.907776, 9.225728, 10.046976
cuckoo,find,   0,32, 16,  0, 8.684032, 8.869888, 9.572864, 10.245120, 11.266048, 12.787216, 15.076944, 18.557953
cuckoo,find, 0.5,32, 16,  0, 8.649584, 8.712704, 9.082368, 9.442304, 9.996288, 10.841088, 12.148752, 14.276016
cuckoo,find,0.75,32, 16,  0, 8.632320, 8.638976, 8.838656, 9.036288, 9.348064, 9.837056, 10.642432, 12.093440
cuckoo,find,   1,32, 16,  0, 8.618000, 8.576512, 8.627200, 8.675328, 8.755712, 8.907392, 9.226144, 10.049024
cuckoo,find,   0,32, 16,  0, 8.684592, 8.871536, 9.572864, 10.248736, 11.262592, 12.790784, 15.072816, 18.555904
cuckoo,find, 0.5,32, 16,  0, 8.649728, 8.714240, 9.085952, 9.444224, 9.994912, 10.842112, 12.148048, 14.273536
cuckoo,find,0.75,32, 16,  0, 8.634960, 8.642064, 8.843264, 9.040368, 9.348608, 9.840304, 10.639776, 12.094000
cuckoo,find,   1,32, 16,  0, 8.619008, 8.574464, 8.626304, 8.673792, 8.756736, 8.905728, 9.223120, 10.045952
cuckoo,find,   0,32, 16,  0, 8.687616, 8.867904, 9.577984, 10.246144, 11.266544, 12.790656, 15.080400, 18.559488
cuckoo,find, 0.5,32, 16,  0, 8.648192, 8.714240, 9.088000, 9.443760, 9.998736, 10.839552, 12.153344, 14.276096
cuckoo,find,0.75,32, 16,  0, 8.633344, 8.639648, 8.986624, 9.036800, 9.350144, 9.838080, 10.644992, 12.097024
cuckoo,find,   1,32, 16,  0, 8.617984, 8.574912, 8.628224, 8.673648, 8.757760, 8.906752, 9.227264, 10.045952
cuckoo,find,   0,32, 16,  0, 8.688240, 8.871952, 9.574912, 10.246144, 11.264000, 12.789168, 15.071232, 18.551807
cuckoo,find, 0.5,32, 16,  0, 8.649152, 8.715776, 9.082880, 9.446224, 9.997312, 10.837504, 12.148336, 14.272512
cuckoo,find,0.75,32, 16,  0, 8.633344, 8.644048, 8.841376, 9.041408, 9.349632, 9.841152, 10.640896, 12.096896
cuckoo,find,   1,32, 16,  0, 8.621104, 8.580096, 8.628736, 8.678912, 8.759296, 8.909824, 9.227136, 10.049536
cuckoo,put,,32, 16,  0, 19.726849, 23.654591, 27.807743, 30.083584, 32.587326, 35.448833, 39.018654, 44.310017
cuckoo,put,,32, 16,  0, 19.730944, 23.650303, 27.811424, 30.070786, 32.588318, 35.446365, 39.039154, 44.290558
cuckoo,put,,32, 16,  0, 19.724289, 23.667713, 27.804672, 30.080000, 32.573952, 35.457535, 39.021057, 44.310532
cuckoo,put,,32, 16,  0, 19.717121, 23.649792, 27.799553, 30.078465, 32.575485, 35.474564, 39.005695, 44.289536
cuckoo,put,,32, 16,  0, 19.724800, 23.663105, 27.794464, 30.084785, 32.580803, 35.578369, 38.995968, 44.309616
cuckoo,put,,32, 16,  0, 19.735727, 23.642689, 27.798016, 30.076191, 32.591362, 35.449345, 39.022079, 44.311039
cuckoo,put,,32, 16,  0, 19.729424, 23.654928, 27.796143, 30.066689, 32.572929, 35.446976, 39.022095, 44.314194
cuckoo,put,,32, 16,  0, 19.735184, 23.645184, 27.798527, 30.071297, 32.573952, 35.435009, 39.026688, 44.293663
cuckoo,put,,32, 16,  0, 19.732992, 23.653376, 27.794945, 30.074480, 32.590496, 35.459213, 39.026688, 44.301857
cuckoo,put,,32, 16,  0, 19.725311, 23.664640, 27.801601, 30.086143, 32.580608, 35.447807, 39.035393, 44.299919
cuckoo,fop,   0,32, 16,  0, 153.237000, 163.315201, 173.613190, 178.932220, 184.564728, 190.485504, 197.173767, 205.564026
cuckoo,fop, 0.5,32, 16,  0, 121.198128, 131.833344, 142.519897, 147.941742, 153.626678, 159.684097, 166.453766, 174.950897
cuckoo,fop,0.75,32, 16,  0, 132.809357, 132.802689, 132.807159, 132.873718, 139.011932, 145.697784, 153.358856, nan
cuckoo,fop,   1,32, 16,  0, nan, nan, nan, nan, nan, nan, nan, nan
cuckoo,fop,   0,32, 16,  0, 153.302017, 163.297455, 173.639160, 179.050629, 184.496735, 190.429688, 197.104126, 205.555725
cuckoo,fop, 0.5,32, 16,  0, 121.125381, 131.851257, 142.455597, 147.864258, 153.638397, 159.668213, 166.453766, 174.927368
cuckoo,fop,0.75,32, 16,  0, 132.771835, 132.948151, 132.795013, 132.766205, 139.000946, 145.609741, 153.376251, nan
cuckoo,fop,   1,32, 16,  0, nan, nan, nan, nan, nan, nan, nan, nan
cuckoo,fop,   0,32, 16,  0, 153.296890, 163.339783, 173.613754, 178.979767, 184.507965, 190.533661, 197.134338, 205.560318
cuckoo,fop, 0.5,32, 16,  0, 121.170303, 131.851303, 142.478851, 147.972610, 153.615662, 159.700470, 166.457336, 174.940704
cuckoo,fop,0.75,32, 16,  0, 132.822464, 132.904083, 132.796936, 132.876801, 139.031036, 145.772034, 153.406799, nan
cuckoo,fop,   1,32, 16,  0, nan, nan, nan, nan, nan, nan, nan, nan
cuckoo,fop,   0,32, 16,  0, 153.283081, 163.393524, 173.627380, 178.938873, 184.547333, 190.471802, 197.184082, 205.571579
cuckoo,fop, 0.5,32, 16,  0, 121.136124, 131.812958, 142.485504, 147.919403, 153.629700, 159.731720, 166.448151, 174.939133
cuckoo,fop,0.75,32, 16,  0, 132.934097, 132.860931, 132.789276, 132.813324, 138.993164, 145.710083, 153.337860, nan
cuckoo,fop,   1,32, 16,  0, nan, nan, nan, nan, nan, nan, nan, nan
cuckoo,fop,   0,32, 16,  0, 153.253387, 163.326065, 173.609634, 178.914429, 184.499390, 190.427139, 197.130753, 205.513214
cuckoo,fop, 0.5,32, 16,  0, 121.180672, 131.837982, 142.520828, 147.840149, 153.595398, 159.626740, 166.425598, 175.021637
cuckoo,fop,0.75,32, 16,  0, 132.800018, 132.813843, 132.845062, 132.741974, 139.038208, 145.652252, 153.387009, nan
cuckoo,fop,   1,32, 16,  0, nan, nan, nan, nan, nan, nan, nan, nan
cuckoo,fop,   0,32, 16,  0, 153.242630, 163.393021, 173.611008, 179.150848, 184.526352, 190.472702, 197.086914, 205.606903
cuckoo,fop, 0.5,32, 16,  0, 121.247238, 131.841568, 142.502930, 147.941986, 153.648132, 159.723007, 166.457733, 175.100616
cuckoo,fop,0.75,32, 16,  0, 132.798645, 132.911530, 132.788300, 132.917786, 139.025269, 145.750519, 153.353210, nan
cuckoo,fop,   1,32, 16,  0, nan, nan, nan, nan, nan, nan, nan, nan
cuckoo,fop,   0,32, 16,  0, 153.250305, 163.359741, 173.644806, 178.991608, 184.523438, 190.459900, 197.098511, 205.579254
cuckoo,fop, 0.5,32, 16,  0, 121.183533, 131.819000, 142.434509, 147.905029, 153.626816, 159.664124, 166.572037, 174.971909
cuckoo,fop,0.75,32, 16,  0, 132.780548, 132.825089, 132.811951, 132.825089, 139.019257, 145.725052, 153.341019, nan
cuckoo,fop,   1,32, 16,  0, nan, nan, nan, nan, nan, nan, nan, nan
cuckoo,fop,   0,32, 16,  0, 153.248260, 163.346954, 173.687347, 178.918915, 184.528900, 190.515381, 197.146698, 205.550079
cuckoo,fop, 0.5,32, 16,  0, 121.230331, 131.789307, 142.472198, 148.053650, 153.629700, 159.626282, 166.582779, 174.949371
cuckoo,fop,0.75,32, 16,  0, 132.783112, 132.745041, 132.879700, 132.798584, 139.064865, 145.714020, 153.362961, nan
cuckoo,fop,   1,32, 16,  0, nan, nan, nan, nan, nan, nan, nan, nan
cuckoo,fop,   0,32, 16,  0, 153.214966, 163.352570, 173.659042, 179.033600, 184.508087, 190.510071, 197.106171, 205.624832
cuckoo,fop, 0.5,32, 16,  0, 121.265671, 131.846725, 142.505661, 147.949677, 153.628159, 159.751160, 166.482422, 174.985870
cuckoo,fop,0.75,32, 16,  0, 132.811279, 132.891144, 132.820984, 132.871826, 139.047424, 145.777618, 153.370224, nan
cuckoo,fop,   1,32, 16,  0, nan, nan, nan, nan, nan, nan, nan, nan
cuckoo,fop,   0,32, 16,  0, 153.271378, 163.492477, 173.626541, 178.977386, 184.492554, 190.491241, 197.083130, 205.550751
cuckoo,fop, 0.5,32, 16,  0, 121.119812, 131.843079, 142.447540, 147.921326, 153.593857, 159.840759, 166.445572, 174.917633
cuckoo,fop,0.75,32, 16,  0, 132.832764, 132.809753, 132.791138, 132.882492, 139.001709, 145.722366, 153.354736, nan
cuckoo,fop,   1,32, 16,  0, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,find,   0,64, 16,  8, 11.110800, 13.071440, 15.137280, 16.505856, 17.980017, 19.475967, nan, nan
iceberg,find, 0.5,64, 16,  8, 11.848208, 12.375504, 13.476256, 14.261248, 15.171072, 16.218624, nan, nan
iceberg,find,0.75,64, 16,  8, 11.755008, 12.027904, 12.610560, 13.050880, 13.601280, 14.275584, nan, nan
iceberg,find,   1,64, 16,  8, 11.667040, 11.676672, 11.738112, 11.840000, 12.020096, 12.320128, nan, nan
iceberg,find,   0,64, 16,  8, 12.028400, 13.072384, 15.143376, 16.511456, 17.985023, 19.482113, nan, nan
iceberg,find, 0.5,64, 16,  8, 11.848704, 12.377264, 13.480496, 14.260752, 15.179264, 16.216576, nan, nan
iceberg,find,0.75,64, 16,  8, 11.757056, 12.028928, 12.609456, 13.051040, 13.601792, 14.278160, nan, nan
iceberg,find,   1,64, 16,  8, 11.663360, 11.675136, 11.738672, 11.838816, 12.020224, 12.319744, nan, nan
iceberg,find,   0,64, 16,  8, 12.028416, 13.071872, 15.144288, 16.501760, 17.981792, 19.476480, nan, nan
iceberg,find, 0.5,64, 16,  8, 11.849728, 12.375040, 13.478912, 14.260224, 15.178752, 16.215551, nan, nan
iceberg,find,0.75,64, 16,  8, 11.762176, 12.028928, 12.608000, 13.050320, 13.599744, 14.270448, nan, nan
iceberg,find,   1,64, 16,  8, 11.667424, 11.676672, 11.741696, 11.840896, 12.017152, 12.315040, nan, nan
iceberg,find,   0,64, 16,  8, 12.030816, 13.075456, 15.142416, 16.508415, 17.982464, 19.481089, nan, nan
iceberg,find, 0.5,64, 16,  8, 11.850224, 12.381168, 13.482064, 14.256656, 15.177216, 16.220673, nan, nan
iceberg,find,0.75,64, 16,  8, 11.759616, 12.028432, 12.615168, 13.048832, 13.602304, 14.271632, nan, nan
iceberg,find,   1,64, 16,  8, 11.668992, 11.677184, 11.742208, 11.835536, 12.023296, 12.316128, nan, nan
iceberg,find,   0,64, 16,  8, 12.027872, 13.071872, 15.142400, 16.507904, 17.984512, 19.483135, nan, nan
iceberg,find, 0.5,64, 16,  8, 11.845632, 12.377552, 13.474928, 14.256624, 15.176704, 16.222208, nan, nan
iceberg,find,0.75,64, 16,  8, 11.753984, 12.025344, 12.606464, 13.049360, 13.603840, 14.272864, nan, nan
iceberg,find,   1,64, 16,  8, 11.663888, 11.676160, 11.739136, 11.839440, 12.020224, 12.315136, nan, nan
iceberg,find,   0,64, 16,  8, 12.034048, 13.072240, 15.143408, 16.503920, 17.982464, 19.469872, nan, nan
iceberg,find, 0.5,64, 16,  8, 11.850240, 12.379648, 13.475840, 14.258688, 15.177728, 16.216576, nan, nan
iceberg,find,0.75,64, 16,  8, 11.757072, 12.029440, 12.749728, 13.050432, 13.602464, 14.269520, nan, nan
iceberg,find,   1,64, 16,  8, 11.668992, 11.677840, 11.739136, 11.843584, 12.018768, 12.316160, nan, nan
iceberg,find,   0,64, 16,  8, 12.025344, 13.068800, 15.137792, 16.508928, 17.982464, 19.479073, nan, nan
iceberg,find, 0.5,64, 16,  8, 11.846656, 12.378112, 13.473840, 14.259200, 15.180368, 16.218113, nan, nan
iceberg,find,0.75,64, 16,  8, 11.754128, 12.026880, 12.606432, 13.048320, 13.599744, 14.271648, nan, nan
iceberg,find,   1,64, 16,  8, 11.664528, 11.671696, 11.740160, 11.834368, 12.018800, 12.318128, nan, nan
iceberg,find,   0,64, 16,  8, 12.032000, 13.069824, 15.145904, 16.500879, 17.989120, 19.481600, nan, nan
iceberg,find, 0.5,64, 16,  8, 11.844096, 12.375552, 13.479984, 14.257664, 15.181328, 16.223232, nan, nan
iceberg,find,0.75,64, 16,  8, 11.756544, 12.024832, 12.611072, 13.046272, 13.599712, 14.274048, nan, nan
iceberg,find,   1,64, 16,  8, 11.667456, 11.673600, 11.742720, 11.836928, 12.018688, 12.314624, nan, nan
iceberg,find,   0,64, 16,  8, 12.024480, 13.068800, 15.134816, 16.507744, 17.978369, 19.470848, nan, nan
iceberg,find, 0.5,64, 16,  8, 11.848192, 12.381648, 13.476864, 14.262272, 15.176032, 16.212992, nan, nan
iceberg,find,0.75,64, 16,  8, 11.758080, 12.029952, 12.608000, 13.049856, 13.601280, 14.271488, nan, nan
iceberg,find,   1,64, 16,  8, 11.663776, 11.677536, 11.738624, 11.838480, 12.019712, 12.316672, nan, nan
iceberg,find,   0,64, 16,  8, 12.032000, 13.071872, 15.140864, 16.509439, 17.980415, 19.477505, nan, nan
iceberg,find, 0.5,64, 16,  8, 11.851664, 12.377600, 13.476864, 14.259728, 15.182336, 16.217089, nan, nan
iceberg,find,0.75,64, 16,  8, 11.758496, 12.024832, 12.611072, 13.050432, 13.598208, 14.269936, nan, nan
iceberg,find,   1,64, 16,  8, 11.670336, 11.675648, 11.741696, 11.837440, 12.023808, 12.318080, nan, nan
iceberg,put,,64, 16,  8, 25.044992, 30.238209, 35.624962, 38.700031, 41.704643, 44.727455, nan, nan
iceberg,put,,64, 16,  8, 25.056255, 30.243872, 35.633663, 38.696960, 41.695747, 44.738049, nan, nan
iceberg,put,,64, 16,  8, 25.046017, 30.241793, 35.607727, 38.710304, 41.710594, 44.735168, nan, nan
iceberg,put,,64, 16,  8, 25.055887, 30.241280, 35.622910, 38.710785, 41.715714, 44.733955, nan, nan
iceberg,put,,64, 16,  8, 25.056768, 30.236784, 35.598846, 38.693069, 41.715202, 44.741119, nan, nan
iceberg,put,,64, 16,  8, 25.051647, 30.234623, 35.583488, 38.710304, 41.707008, 44.744194, nan, nan
iceberg,put,,64, 16,  8, 25.053696, 30.237776, 35.601410, 38.671360, 41.706497, 44.733551, nan, nan
iceberg,put,,64, 16,  8, 25.037823, 30.229504, 35.611137, 38.689793, 41.714272, 44.735489, nan, nan
iceberg,put,,64, 16,  8, 25.054256, 30.247936, 35.618816, 38.692352, 41.702400, 44.734001, nan, nan
iceberg,put,,64, 16,  8, 25.062401, 30.230625, 35.625072, 38.674942, 41.718975, 44.733955, nan, nan
iceberg,fop,   0,64, 16,  8, 36.103168, 37.603840, 42.667007, 44.424797, 46.362274, 48.322048, nan, nan
iceberg,fop, 0.5,64, 16,  8, 20.902912, 25.298431, 28.200960, 29.931007, 31.861761, 33.908226, nan, nan
iceberg,fop,0.75,64, 16,  8, 21.826048, 23.009792, 23.004673, 23.009792, 24.930304, 26.986607, nan, nan
iceberg,fop,   1,64, 16,  8, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,64, 16,  8, 34.708511, 39.472786, 40.865280, 42.673824, 44.600990, 48.178688, nan, nan
iceberg,fop, 0.5,64, 16,  8, 20.902912, 25.309183, 28.234753, 29.931200, 31.844864, 33.901054, nan, nan
iceberg,fop,0.75,64, 16,  8, 21.824783, 23.010880, 23.006527, 23.008848, 24.933521, 26.983425, nan, nan
iceberg,fop,   1,64, 16,  8, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,64, 16,  8, 34.707458, 39.477425, 42.675201, 44.458000, 46.375504, 48.301567, nan, nan
iceberg,fop, 0.5,64, 16,  8, 20.907009, 25.289328, 28.220961, 29.929985, 31.854591, 33.907715, nan, nan
iceberg,fop,0.75,64, 16,  8, 21.835777, 23.013374, 23.012352, 23.013374, 24.930817, 26.983969, nan, nan
iceberg,fop,   1,64, 16,  8, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,64, 16,  8, 34.699905, 39.480320, 42.677246, 44.464191, 46.364159, 48.349182, nan, nan
iceberg,fop, 0.5,64, 16,  8, 20.905680, 25.276928, 28.225025, 29.935232, 31.854704, 33.903183, nan, nan
iceberg,fop,0.75,64, 16,  8, 21.832705, 23.013376, 23.010817, 23.010303, 24.935425, 26.992191, nan, nan
iceberg,fop,   1,64, 16,  8, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,64, 16,  8, 34.718719, 39.483391, 42.692097, 44.448257, 46.367233, 48.235104, nan, nan
iceberg,fop, 0.5,64, 16,  8, 20.909569, 25.297409, 28.241568, 29.930496, 31.856304, 33.890305, nan, nan
iceberg,fop,0.75,64, 16,  8, 21.829792, 23.007233, 23.007233, 23.006208, 24.936129, 26.979519, nan, nan
iceberg,fop,   1,64, 16,  8, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,64, 16,  8, 34.722305, 39.513603, 42.681473, 44.462593, 46.387215, 48.332802, nan, nan
iceberg,fop, 0.5,64, 16,  8, 20.904449, 25.300575, 28.219904, 29.923119, 31.848450, 33.897472, nan, nan
iceberg,fop,0.75,64, 16,  8, 21.827215, 23.008768, 23.005184, 23.006720, 24.928816, 26.986656, nan, nan
iceberg,fop,   1,64, 16,  8, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,64, 16,  8, 34.712685, 39.488255, 42.699776, 44.452866, 46.362625, 48.206337, nan, nan
iceberg,fop, 0.5,64, 16,  8, 20.901375, 25.293823, 28.235920, 29.940735, 31.847519, 33.911507, nan, nan
iceberg,fop,0.75,64, 16,  8, 21.832367, 23.012352, 23.010817, 23.012480, 24.935425, 26.991104, nan, nan
iceberg,fop,   1,64, 16,  8, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,64, 16,  8, 34.715649, 39.499264, 42.674465, 44.444672, 46.367233, 48.356560, nan, nan
iceberg,fop, 0.5,64, 16,  8, 20.905104, 25.284607, 28.225552, 29.917183, 31.843327, 33.902206, nan, nan
iceberg,fop,0.75,64, 16,  8, 21.830177, 23.012863, 23.008255, 23.006207, 24.930962, 26.988544, nan, nan
iceberg,fop,   1,64, 16,  8, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,64, 16,  8, 34.715649, 39.468033, 42.688000, 44.453377, 46.382591, 48.240128, nan, nan
iceberg,fop, 0.5,64, 16,  8, 20.905071, 25.306112, 28.236288, 29.929985, 31.843327, 33.899010, nan, nan
iceberg,fop,0.75,64, 16,  8, 21.829136, 23.009792, 23.012863, 23.010319, 24.936960, 26.986641, nan, nan
iceberg,fop,   1,64, 16,  8, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,64, 16,  8, 34.707600, 39.476849, 42.669182, 44.464127, 46.366722, 48.374271, nan, nan
iceberg,fop, 0.5,64, 16,  8, 20.907055, 25.294847, 28.208782, 29.927090, 31.844448, 33.893951, nan, nan
iceberg,fop,0.75,64, 16,  8, 21.829712, 23.007744, 23.010399, 23.007744, 24.932495, 26.986656, nan, nan
iceberg,fop,   1,64, 16,  8, nan, nan, nan, nan, nan, nan, nan, nan
cuckoo,find,   0,64, 16,  0, 10.462608, 10.754048, 11.588176, 12.395008, 13.620320, 15.456768, 18.217888, 22.436497
cuckoo,find, 0.5,64, 16,  0, 10.419728, 10.568704, 11.005440, 11.433536, 12.082176, 13.066752, 14.568960, 16.946688
cuckoo,find,0.75,64, 16,  0, 10.401280, 10.482688, 10.716592, 10.946560, 11.297280, 11.848192, 12.706304, 14.166016
cuckoo,find,   1,64, 16,  0, 10.383872, 10.405376, 10.454528, 10.501120, 10.567680, 10.688512, 10.918384, 11.480720
cuckoo,find,   0,64, 16,  0, 10.459104, 10.752512, 11.589632, 12.399104, 13.617152, 15.454080, 18.355200, 22.432768
cuckoo,find, 0.5,64, 16,  0, 10.421168, 10.571264, 11.008512, 11.435008, 12.080128, 13.069824, 14.566400, 16.945152
cuckoo,find,0.75,64, 16,  0, 10.400800, 10.485760, 10.716160, 10.949120, 11.300352, 11.850240, 12.704768, 14.168944
cuckoo,find,   1,64, 16,  0, 10.383360, 10.406912, 10.456096, 10.504032, 10.569728, 10.689024, 10.917360, 11.484160
cuckoo,find,   0,64, 16,  0, 10.462208, 10.753520, 11.594928, 12.399584, 13.622272, 15.458160, 18.212864, 22.432608
cuckoo,find, 0.5,64, 16,  0, 10.420672, 10.570752, 11.005952, 11.436032, 12.084224, 13.068624, 14.567936, 16.943008
cuckoo,find,0.75,64, 16,  0, 10.403808, 10.484736, 10.717184, 10.945024, 11.298816, 11.847680, 12.706816, 14.305280
cuckoo,find,   1,64, 16,  0, 10.385920, 10.409456, 10.456128, 10.500608, 10.570176, 10.689440, 10.921472, 11.484064
cuckoo,find,   0,64, 16,  0, 10.462768, 10.751488, 11.597312, 12.402176, 13.618688, 15.461376, 18.217472, 22.436352
cuckoo,find, 0.5,64, 16,  0, 10.425856, 10.569728, 11.008032, 11.435520, 12.086272, 13.070320, 14.573056, 16.948288
cuckoo,find,0.75,64, 16,  0, 10.406336, 10.482848, 10.719552, 10.947072, 11.301376, 11.850752, 12.710784, 14.167040
cuckoo,find,   1,64, 16,  0, 10.387808, 10.407840, 10.458752, 10.503168, 10.572464, 10.687664, 10.920960, 11.481088
cuckoo,find,   0,64, 16,  0, 10.460144, 10.756608, 11.590144, 12.399248, 13.618688, 15.455744, 18.210304, 22.438911
cuckoo,find, 0.5,64, 16,  0, 10.421648, 10.571264, 11.005440, 11.433472, 12.079104, 13.064192, 14.563680, 16.944304
cuckoo,find,0.75,64, 16,  0, 10.397696, 10.484224, 10.714624, 10.946096, 11.297792, 11.844608, 12.704256, 14.167872
cuckoo,find,   1,64, 16,  0, 10.383872, 10.405456, 10.455488, 10.497536, 10.569728, 10.687392, 10.916848, 11.481792
cuckoo,find,   0,64, 16,  0, 10.460160, 10.754560, 11.591168, 12.395008, 13.620736, 15.452672, 18.214912, 22.426111
cuckoo,find, 0.5,64, 16,  0, 10.420656, 10.569168, 11.005952, 11.431328, 12.081600, 13.063680, 14.567360, 16.941568
cuckoo,find,0.75,64, 16,  0, 10.401648, 10.484032, 10.714112, 10.945024, 11.298304, 11.844096, 12.705280, 14.160528
cuckoo,find,   1,64, 16,  0, 10.385792, 10.405888, 10.457088, 10.500608, 10.569216, 10.689536, 10.917376, 11.483648
cuckoo,find,   0,64, 16,  0, 10.602416, 10.752512, 11.592192, 12.395520, 13.618256, 15.452672, 18.211329, 22.434864
cuckoo,find, 0.5,64, 16,  0, 10.419200, 10.565632, 11.006464, 11.433568, 12.082672, 13.064192, 14.565888, 16.944033
cuckoo,find,0.75,64, 16,  0, 10.400768, 10.480128, 10.716160, 10.942320, 11.300352, 11.844608, 12.705792, 14.164320
cuckoo,find,   1,64, 16,  0, 10.382848, 10.408032, 10.455040, 10.501120, 10.568784, 10.686976, 10.915840, 11.484160
cuckoo,find,   0,64, 16,  0, 10.459136, 10.750624, 11.592192, 12.401504, 13.621728, 15.455088, 18.216961, 22.437376
cuckoo,find, 0.5,64, 16,  0, 10.421104, 10.569296, 11.012608, 11.432448, 12.085248, 13.067776, 14.566400, 16.942112
cuckoo,find,0.75,64, 16,  0, 10.402816, 10.619904, 10.717696, 10.944512, 11.297280, 11.843552, 12.702320, 14.164848
cuckoo,find,   1,64, 16,  0, 10.385888, 10.403248, 10.457184, 10.498720, 10.571264, 10.684928, 10.916928, 11.483024
cuckoo,find,   0,64, 16,  0, 10.456576, 10.751488, 11.591824, 12.401008, 13.617584, 15.450224, 18.209455, 22.433281
cuckoo,find, 0.5,64, 16,  0, 10.419200, 10.573312, 11.008512, 11.431936, 12.083520, 13.065728, 14.565280, 16.940031
cuckoo,find,0.75,64, 16,  0, 10.402816, 10.483712, 10.714112, 10.945568, 11.299328, 11.846672, 12.703744, 14.162944
cuckoo,find,   1,64, 16,  0, 10.385840, 10.403712, 10.459136, 10.499584, 10.570752, 10.687120, 10.920960, 11.479552
cuckoo,find,   0,64, 16,  0, 10.462720, 10.751488, 11.595728, 12.395008, 13.616544, 15.455232, 18.207232, 22.430208
cuckoo,find, 0.5,64, 16,  0, 10.418688, 10.568192, 11.006976, 11.429440, 12.077056, 13.065104, 14.558208, 16.942593
cuckoo,find,0.75,64, 16,  0, 10.402816, 10.484224, 10.714624, 10.943648, 11.297280, 11.846656, 12.699600, 14.167040
cuckoo,find,   1,64, 16,  0, 10.383360, 10.405888, 10.453504, 10.502144, 10.568704, 10.689024, 10.915840, 11.483136
cuckoo,put,,64, 16,  0, 22.225567, 25.884274, 31.524353, 33.016830, 36.925949, 40.049667, 43.917583, 49.618942
cuckoo,put,,64, 16,  0, 22.223423, 25.908224, 31.528976, 33.030273, 36.942337, 40.059906, 44.043777, 49.605633
cuckoo,put,,64, 16,  0, 22.234623, 25.889456, 31.519745, 33.001072, 36.940289, 40.073727, 43.943939, 49.600544
cuckoo,put,,64, 16,  0, 22.221968, 25.892864, 31.515137, 33.015427, 36.922882, 40.065025, 43.936768, 49.628899
cuckoo,put,,64, 16,  0, 22.225409, 25.885424, 31.518208, 33.008125, 36.922478, 40.040451, 43.912849, 49.596928
cuckoo,put,,64, 16,  0, 22.232655, 25.897472, 31.553535, 33.007648, 36.934143, 40.058365, 43.937279, 49.587906
cuckoo,put,,64, 16,  0, 22.216816, 25.910271, 31.523840, 33.013760, 36.931267, 40.046593, 43.899391, 49.612801
cuckoo,put,,64, 16,  0, 22.213232, 25.897137, 31.513088, 32.994816, 36.915215, 40.056320, 43.916962, 49.609344
cuckoo,put,,64, 16,  0, 22.237183, 25.886208, 31.526913, 33.003662, 36.930046, 40.045166, 43.937378, 49.595905
cuckoo,put,,64, 16,  0, 22.210560, 25.890928, 31.545345, 32.999424, 36.902912, 40.060928, 43.895809, 49.614845
cuckoo,fop,   0,64, 16,  0, 155.384216, 166.021149, 176.856567, 182.473221, 188.305923, 194.605057, 201.692673, 210.509872
cuckoo,fop, 0.5,64, 16,  0, 121.902588, 133.029373, 144.219894, 150.007812, 156.002304, 162.329102, 169.536194, 178.534531
cuckoo,fop,0.75,64, 16,  0, 131.721329, 131.736572, 131.776993, 131.784698, 138.162170, 144.940033, 152.542221, 162.108932
cuckoo,fop,   1,64, 16,  0, nan, nan, nan, nan, nan, nan, nan, nan
cuckoo,fop,   0,64, 16,  0, 155.363831, 165.985275, 176.913925, 182.410751, 188.310532, 194.532532, 201.567749, 210.480133
cuckoo,fop, 0.5,64, 16,  0, 121.843376, 133.024902, 144.229370, 149.936646, 155.938309, 162.319977, 169.541122, 178.548340
cuckoo,fop,0.75,64, 16,  0, 131.724228, 131.701385, 131.750977, 131.734528, 138.089478, 144.895996, 152.605194, 162.105347
cuckoo,fop,   1,64, 16,  0, nan, nan, nan, nan, nan, nan, nan, nan
cuckoo,fop,   0,64, 16,  0, 155.331177, 165.999268, 176.924683, 182.464081, 188.313599, 194.591751, 201.621002, 210.561035
cuckoo,fop, 0.5,64, 16,  0, 121.834496, 132.965515, 144.165375, 150.108948, 155.902496, 162.301956, 169.531403, 178.509308
cuckoo,fop,0.75,64, 16,  0, 131.708984, 131.708496, 131.747314, 131.739441, 138.136581, 144.967346, 152.599091, 162.120697
cuckoo,fop,   1,64, 16,  0, nan, nan, nan, nan, nan, nan, nan, nan
cuckoo,fop,   0,64, 16,  0, 155.380737, 165.967865, 176.825394, 182.392487, 188.293472, 194.533890, 201.600510, 210.587646
cuckoo,fop, 0.5,64, 16,  0, 121.857918, 132.998718, 144.230713, 149.934082, 155.989075, 162.396790, 169.507782, 178.516479
cuckoo,fop,0.75,64, 16,  0, 131.715164, 131.721298, 131.722748, 131.740662, 138.148575, 144.940460, 152.538025, 162.088959
cuckoo,fop,   1,64, 16,  0, nan, nan, nan, nan, nan, nan, nan, nan
cuckoo,fop,   0,64, 16,  0, 155.370148, 165.989380, 176.864777, 182.377014, 188.347214, 194.615448, 201.653259, 210.512558
cuckoo,fop, 0.5,64, 16,  0, 121.852982, 132.993027, 144.238678, 149.931061, 155.978836, 162.364929, 169.526581, 178.520065
cuckoo,fop,0.75,64, 16,  0, 131.750244, 131.734009, 131.680084, 131.729919, 138.124435, 144.918091, 152.543747, 162.097153
cuckoo,fop,   1,64, 16,  0, nan, nan, nan, nan, nan, nan, nan, nan
cuckoo,fop,   0,64, 16,  0, 155.387589, 165.978638, 176.822296, 182.492249, 188.254715, 194.498245, 201.565765, 210.518021
cuckoo,fop, 0.5,64, 16,  0, 121.817635, 132.984955, 144.188232, 149.918732, 155.928741, 162.287109, 169.468414, 178.526718
cuckoo,fop,0.75,64, 16,  0, 131.676147, 131.681274, 131.693054, 131.730438, 138.122757, 145.013245, 152.556580, 162.120193
cuckoo,fop,   1,64, 16,  0, nan, nan, nan, nan, nan, nan, nan, nan
cuckoo,fop,   0,64, 16,  0, 155.327484, 165.982208, 176.845871, 182.541321, 188.254211, 194.505219, 201.591827, 210.468643
cuckoo,fop, 0.5,64, 16,  0, 121.838257, 132.984314, 144.279053, 149.939713, 156.026886, 162.334229, 169.507782, 178.547211
cuckoo,fop,0.75,64, 16,  0, 131.712311, 131.670013, 131.690491, 131.736069, 138.126617, 145.009308, 152.514374, 162.139160
cuckoo,fop,   1,64, 16,  0, nan, nan, nan, nan, nan, nan, nan, nan
cuckoo,fop,   0,64, 16,  0, 155.383301, 165.982208, 176.854340, 182.399994, 188.299255, 194.575867, 201.588867, 210.538193
cuckoo,fop, 0.5,64, 16,  0, 121.851822, 132.979706, 144.232452, 149.943817, 155.949066, 162.338348, 169.535614, 178.482986
cuckoo,fop,0.75,64, 16,  0, 131.685486, 131.711487, 131.733978, 131.699905, 138.097061, 144.886261, 152.554047, 162.101257
cuckoo,fop,   1,64, 16,  0, nan, nan, nan, nan, nan, nan, nan, nan
cuckoo,fop,   0,64, 16,  0, 155.369476, 165.974533, 176.833023, 182.398987, 188.277313, 194.570251, 201.595398, 210.544678
cuckoo,fop, 0.5,64, 16,  0, 121.853439, 132.994736, 144.258514, 149.956085, 155.944092, 162.320374, 169.501694, 178.533112
cuckoo,fop,0.75,64, 16,  0, 131.663544, 131.693054, 131.674606, 131.676300, 138.083847, 144.878601, 152.533005, 162.127151
cuckoo,fop,   1,64, 16,  0, nan, nan, nan, nan, nan, nan, nan, nan
cuckoo,fop,   0,64, 16,  0, 155.375427, 165.993988, 176.816635, 182.368408, 188.389374, 194.540710, 201.577469, 210.523132
cuckoo,fop, 0.5,64, 16,  0, 121.876991, 133.019165, 144.264709, 149.986267, 155.925659, 162.468369, 169.516098, 178.526352
cuckoo,fop,0.75,64, 16,  0, 131.647491, 131.696640, 131.679047, 131.700745, 138.086426, 144.854523, 152.714828, 162.079742
cuckoo,fop,   1,64, 16,  0, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,find,   0,16, 32, 16, 9.597952, 10.058752, 11.865088, 12.325376, 13.806080, 15.243968, 16.516607, nan
iceberg,find, 0.5,16, 32, 16, 8.873120, 9.125888, 10.191360, 11.138560, 12.290560, 13.551616, 14.817712, nan
iceberg,find,0.75,16, 32, 16, 8.858976, 9.003520, 9.657856, 10.268160, 11.063664, 11.991552, 13.015552, nan
iceberg,find,   1,16, 32, 16, 8.841216, 8.880224, 9.117184, 9.398272, 9.822128, 10.394112, 11.101184, nan
iceberg,find,   0,16, 32, 16, 8.901632, 9.332736, 10.986496, 12.322816, 13.799936, 15.244800, 16.517120, nan
iceberg,find, 0.5,16, 32, 16, 8.872112, 9.128448, 10.190368, 11.139072, 12.289536, 13.555152, 14.814720, nan
iceberg,find,0.75,16, 32, 16, 8.856064, 9.005568, 9.652736, 10.270176, 11.060736, 11.996160, 13.009504, nan
iceberg,find,   1,16, 32, 16, 8.839680, 8.879984, 9.116160, 9.398272, 9.820672, 10.392064, 11.098656, nan
iceberg,find,   0,16, 32, 16, 8.904192, 9.335808, 10.995200, 12.332544, 13.808640, 15.245360, 16.516096, nan
iceberg,find, 0.5,16, 32, 16, 8.873472, 9.126912, 10.194960, 11.141120, 12.294144, 13.553664, 14.819328, nan
iceberg,find,0.75,16, 32, 16, 8.857008, 9.002496, 9.655856, 10.270720, 11.065344, 11.992064, 13.015040, nan
iceberg,find,   1,16, 32, 16, 8.841792, 8.878080, 9.118208, 9.396224, 9.823232, 10.388480, 11.101184, nan
iceberg,find,   0,16, 32, 16, 8.901632, 9.332672, 10.991008, 12.327424, 13.805008, 15.245824, 16.514561, nan
iceberg,find, 0.5,16, 32, 16, 8.873312, 9.127936, 10.194944, 11.140608, 12.296016, 13.554176, 14.820944, nan
iceberg,find,0.75,16, 32, 16, 8.857232, 9.003008, 9.656320, 10.273792, 11.062960, 11.995232, 13.014528, nan
iceberg,find,   1,16, 32, 16, 8.841072, 8.879280, 9.118608, 9.398784, 9.821872, 10.394624, 11.100848, nan
iceberg,find,   0,16, 32, 16, 8.902144, 9.335296, 10.988544, 12.324464, 13.804544, 15.244288, 16.517504, nan
iceberg,find, 0.5,16, 32, 16, 8.873984, 9.128384, 10.193952, 11.138496, 12.293120, 13.553152, 14.819792, nan
iceberg,find,0.75,16, 32, 16, 8.860320, 9.004032, 9.657344, 10.267264, 11.064832, 11.991040, 13.014864, nan
iceberg,find,   1,16, 32, 16, 8.845312, 8.881040, 9.120368, 9.397760, 9.823232, 10.393088, 11.105744, nan
iceberg,find,   0,16, 32, 16, 8.902144, 9.337808, 10.992128, 12.326208, 13.797888, 15.244288, 16.514561, nan
iceberg,find, 0.5,16, 32, 16, 8.873904, 9.129984, 10.193296, 11.142560, 12.287536, 13.553152, 14.817280, nan
iceberg,find,0.75,16, 32, 16, 8.857264, 9.006080, 9.655808, 10.272272, 11.061248, 11.994112, 13.013504, nan
iceberg,find,   1,16, 32, 16, 8.841360, 8.880016, 9.119232, 9.400336, 9.822208, 10.392064, 11.100320, nan
iceberg,find,   0,16, 32, 16, 8.904192, 9.332736, 10.994176, 12.322176, 13.807104, 15.241216, 16.516159, nan
iceberg,find, 0.5,16, 32, 16, 8.877056, 9.128448, 10.199456, 11.140608, 12.296704, 13.556224, 14.821888, nan
iceberg,find,0.75,16, 32, 16, 8.859648, 9.005744, 9.659904, 10.272368, 11.069440, 11.995648, 13.016672, nan
iceberg,find,   1,16, 32, 16, 8.843776, 8.881712, 9.120256, 9.400320, 9.825792, 10.395648, 11.104256, nan
iceberg,find,   0,16, 32, 16, 8.905168, 9.333248, 10.989568, 12.325888, 13.804960, 15.246336, 16.521215, nan
iceberg,find, 0.5,16, 32, 16, 8.875008, 9.124864, 10.188800, 11.135072, 12.292000, 13.549584, 14.821376, nan
iceberg,find,0.75,16, 32, 16, 8.858144, 9.001936, 9.653072, 10.265088, 11.061248, 11.990528, 13.012480, nan
iceberg,find,   1,16, 32, 16, 8.842656, 8.876432, 9.119040, 9.395200, 9.822048, 10.388608, 11.100672, nan
iceberg,find,   0,16, 32, 16, 8.900608, 9.336896, 10.990288, 12.327264, 13.803856, 15.246336, 16.514561, nan
iceberg,find, 0.5,16, 32, 16, 8.871424, 9.129616, 10.193920, 11.141120, 12.293632, 13.555200, 14.818288, nan
iceberg,find,0.75,16, 32, 16, 8.856064, 9.004464, 9.654944, 10.272768, 11.064320, 11.993088, 13.014976, nan
iceberg,find,   1,16, 32, 16, 8.843216, 8.878592, 9.118272, 9.398272, 9.826304, 10.390464, 11.101696, nan
iceberg,find,   0,16, 32, 16, 8.905728, 9.334784, 10.991056, 12.325376, 13.800816, 15.248384, 16.519169, nan
iceberg,find, 0.5,16, 32, 16, 8.876544, 9.128960, 10.194432, 11.140688, 12.292608, 13.555072, 14.818432, nan
iceberg,find,0.75,16, 32, 16, 8.858624, 9.006032, 9.655696, 10.270720, 11.062272, 11.996800, 13.012480, nan
iceberg,find,   1,16, 32, 16, 8.840704, 8.880640, 9.116672, 9.398272, 9.821696, 10.392064, 11.099632, nan
iceberg,put,,16, 32, 16, 20.051601, 24.109056, 28.384815, 30.729263, 33.210415, 35.830849, 38.547966, nan
iceberg,put,,16, 32, 16, 20.065807, 24.107632, 28.399712, 30.729473, 33.198593, 35.823200, 38.553600, nan
iceberg,put,,16, 32, 16, 20.060160, 24.107008, 28.393471, 30.724304, 33.226242, 35.823616, 38.553085, nan
iceberg,put,,16, 32, 16, 20.079617, 24.112640, 28.392960, 30.731264, 33.219742, 35.829247, 38.556671, nan
iceberg,put,,16, 32, 16, 20.056065, 24.237568, 28.402176, 30.738432, 33.203201, 35.832321, 38.545410, nan
iceberg,put,,16, 32, 16, 20.055584, 24.113327, 28.396545, 30.740479, 33.230335, 35.813377, 38.546432, nan
iceberg,put,,16, 32, 16, 20.051968, 24.116432, 28.389889, 30.722048, 33.198593, 35.827202, 38.540878, nan
iceberg,put,,16, 32, 16, 20.064768, 24.099361, 28.382721, 30.735872, 33.204224, 35.829247, 38.538849, nan
iceberg,put,,16, 32, 16, 20.056576, 24.100496, 28.393505, 30.727713, 33.212418, 35.836193, 38.556862, nan
iceberg,put,,16, 32, 16, 20.055038, 24.101376, 28.398081, 30.725121, 33.210049, 35.832832, 38.565376, nan
iceberg,fop,   0,16, 32, 16, 28.805120, 31.108608, 33.660622, 35.135345, 36.744766, 38.489601, 40.351746, nan
iceberg,fop, 0.5,16, 32, 16, 17.448463, 19.767391, 22.324738, 23.786495, 25.401407, 27.159040, 29.004383, nan
iceberg,fop,0.75,16, 32, 16, 17.973423, 17.972223, 17.973856, 17.972736, 19.599873, 21.350975, 23.198208, nan
iceberg,fop,   1,16, 32, 16, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,16, 32, 16, 28.805120, 31.097904, 33.668610, 35.132927, 36.733440, 38.494209, 40.347137, nan
iceberg,fop, 0.5,16, 32, 16, 17.445889, 19.768320, 22.325249, 23.789055, 25.395199, 27.151360, 29.003777, nan
iceberg,fop,0.75,16, 32, 16, 17.974400, 17.970177, 17.972897, 17.970177, 19.596289, 21.345280, 23.200880, nan
iceberg,fop,   1,16, 32, 16, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,16, 32, 16, 28.803761, 31.105167, 33.665535, 35.122688, 36.734047, 38.492672, 40.344574, nan
iceberg,fop, 0.5,16, 32, 16, 17.449984, 19.773952, 22.324736, 23.784592, 25.403072, 27.152386, 29.016575, nan
iceberg,fop,0.75,16, 32, 16, 17.972736, 17.973248, 17.971201, 17.972799, 19.602943, 21.353474, 23.205376, nan
iceberg,fop,   1,16, 32, 16, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,16, 32, 16, 28.800510, 31.107761, 33.655426, 35.122177, 36.743759, 38.501999, 40.348289, nan
iceberg,fop, 0.5,16, 32, 16, 17.448608, 19.769855, 22.324736, 23.783936, 25.400896, 27.152897, 29.002354, nan
iceberg,fop,0.75,16, 32, 16, 17.971712, 17.972416, 17.973759, 17.973759, 19.601471, 21.348385, 23.209633, nan
iceberg,fop,   1,16, 32, 16, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,16, 32, 16, 28.789761, 31.122095, 33.654274, 35.135117, 36.747776, 38.501888, 40.342018, nan
iceberg,fop, 0.5,16, 32, 16, 17.452032, 19.771408, 22.331520, 23.791103, 25.402367, 27.152384, 29.002239, nan
iceberg,fop,0.75,16, 32, 16, 17.974272, 17.970177, 17.974289, 17.970703, 19.600048, 21.349377, 23.203392, nan
iceberg,fop,   1,16, 32, 16, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,16, 32, 16, 28.797951, 31.104000, 33.646095, 35.118591, 36.744225, 38.485504, 40.330765, nan
iceberg,fop, 0.5,16, 32, 16, 17.448608, 19.767807, 22.331392, 23.792641, 25.404415, 27.148800, 29.014015, nan
iceberg,fop,0.75,16, 32, 16, 17.975857, 17.974289, 17.976143, 17.973759, 19.600384, 21.349888, 23.205376, nan
iceberg,fop,   1,16, 32, 16, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,16, 32, 16, 28.806656, 31.113216, 33.669121, 35.126274, 36.746750, 38.515198, 40.347649, nan
iceberg,fop, 0.5,16, 32, 16, 17.452545, 19.775490, 22.326960, 23.787201, 25.400833, 27.159040, 29.010944, nan
iceberg,fop,0.75,16, 32, 16, 17.973793, 17.972223, 17.973824, 17.972223, 19.600895, 21.351025, 23.204351, nan
iceberg,fop,   1,16, 32, 16, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,16, 32, 16, 28.811455, 31.105713, 33.664001, 35.125248, 36.738564, 38.487713, 40.347839, nan
iceberg,fop, 0.5,16, 32, 16, 17.447935, 19.772064, 22.323391, 23.782400, 25.400833, 27.155056, 29.005936, nan
iceberg,fop,0.75,16, 32, 16, 17.970688, 17.969408, 17.971712, 17.972416, 19.596336, 21.345329, 23.197697, nan
iceberg,fop,   1,16, 32, 16, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,16, 32, 16, 28.802559, 31.105024, 33.666046, 35.123360, 36.734467, 38.498337, 40.351234, nan
iceberg,fop, 0.5,16, 32, 16, 17.449440, 19.768478, 22.335487, 23.782911, 25.561600, 27.158016, 29.012081, nan
iceberg,fop,0.75,16, 32, 16, 17.975807, 17.975807, 17.972223, 17.974848, 19.600384, 21.352545, 23.203840, nan
iceberg,fop,   1,16, 32, 16, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,16, 32, 16, 28.807760, 31.118847, 33.671680, 35.130051, 36.753410, 38.497280, 40.361092, nan
iceberg,fop, 0.5,16, 32, 16, 17.449471, 19.773441, 22.333088, 23.788080, 25.406975, 27.161087, 29.010944, nan
iceberg,fop,0.75,16, 32, 16, 17.972223, 17.970848, 17.972736, 17.970177, 19.598848, 21.350912, 23.207424, nan
iceberg,fop,   1,16, 32, 16, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,find,   0,32, 32, 16, 10.130432, 10.455888, 11.812864, 12.993024, 14.363040, 15.741440, 16.978224, nan
iceberg,find, 0.5,32, 32, 16, 10.118080, 10.310144, 11.168864, 11.987488, 13.025280, 14.190080, 15.375376, nan
iceberg,find,0.75,32, 32, 16, 10.114176, 10.222080, 10.740736, 11.266048, 11.965952, 12.809536, 13.741728, nan
iceberg,find,   1,32, 32, 16, 10.109440, 10.136064, 10.317312, 10.545616, 10.903040, 11.400272, 12.028416, nan
iceberg,find,   0,32, 32, 16, 10.130608, 10.456064, 11.813376, 12.991600, 14.362048, 15.741440, 16.982529, nan
iceberg,find, 0.5,32, 32, 16, 10.120304, 10.308592, 11.171328, 11.986592, 13.024256, 14.190080, 15.379968, nan
iceberg,find,0.75,32, 32, 16, 10.115072, 10.221456, 10.743760, 11.266560, 11.966496, 12.807856, 13.743584, nan
iceberg,find,   1,32, 32, 16, 10.109904, 10.133984, 10.320208, 10.545664, 10.906144, 11.400192, 12.031424, nan
iceberg,find,   0,32, 32, 16, 10.132672, 10.457200, 11.820032, 12.997120, 14.370816, 15.746048, 16.982529, nan
iceberg,find, 0.5,32, 32, 16, 10.118720, 10.309632, 11.171840, 11.990528, 13.026752, 14.194688, 15.377408, nan
iceberg,find,0.75,32, 32, 16, 10.112128, 10.221024, 10.745360, 11.266688, 11.968000, 12.808192, 13.743104, nan
iceberg,find,   1,32, 32, 16, 10.108416, 10.134544, 10.315264, 10.545664, 10.900992, 11.399680, 12.024832, nan
iceberg,find,   0,32, 32, 16, 10.130432, 10.457088, 11.813888, 12.995104, 14.367216, 15.751168, 16.980991, nan
iceberg,find, 0.5,32, 32, 16, 10.117632, 10.308096, 11.316224, 11.984896, 13.025968, 14.186496, 15.377488, nan
iceberg,find,0.75,32, 32, 16, 10.113920, 10.221056, 10.745536, 11.265536, 11.970048, 12.807168, 13.745664, nan
iceberg,find,   1,32, 32, 16, 10.108928, 10.132992, 10.319872, 10.545152, 10.906624, 11.398240, 12.031408, nan
iceberg,find,   0,32, 32, 16, 10.133504, 10.460672, 11.815424, 12.990464, 14.369792, 15.745024, 16.982529, nan
iceberg,find, 0.5,32, 32, 16, 10.119664, 10.309120, 11.171328, 11.983360, 13.026240, 14.193136, 15.375760, nan
iceberg,find,0.75,32, 32, 16, 10.113536, 10.220624, 10.741424, 11.263328, 11.966464, 12.812288, 13.742176, nan
iceberg,find,   1,32, 32, 16, 10.107392, 10.132480, 10.317728, 10.543104, 10.903040, 11.399680, 12.027392, nan
iceberg,find,   0,32, 32, 16, 10.129920, 10.462720, 11.816448, 12.996096, 14.360000, 15.746560, 16.978432, nan
iceberg,find, 0.5,32, 32, 16, 10.120192, 10.312192, 11.171840, 11.988992, 13.024256, 14.191120, 15.377488, nan
iceberg,find,0.75,32, 32, 16, 10.112512, 10.225200, 10.743808, 11.269120, 11.965952, 12.810704, 13.743104, nan
iceberg,find,   1,32, 32, 16, 10.108928, 10.136064, 10.316288, 10.546688, 10.903536, 11.399168, 12.026960, nan
iceberg,find,   0,32, 32, 16, 10.130432, 10.459648, 11.817472, 12.989440, 14.369120, 15.739392, 16.984064, nan
iceberg,find, 0.5,32, 32, 16, 10.120704, 10.312192, 11.172960, 11.988992, 13.025776, 14.195168, 15.378784, nan
iceberg,find,0.75,32, 32, 16, 10.114048, 10.225152, 10.745344, 11.268096, 11.970432, 12.811264, 13.745152, nan
iceberg,find,   1,32, 32, 16, 10.107392, 10.135232, 10.317312, 10.546208, 10.902528, 11.401152, 12.027904, nan
iceberg,find,   0,32, 32, 16, 10.127872, 10.456576, 11.807216, 12.990976, 14.366560, 15.750656, 16.980480, nan
iceberg,find, 0.5,32, 32, 16, 10.118144, 10.308096, 11.167744, 11.986432, 13.024096, 14.192240, 15.377920, nan
iceberg,find,0.75,32, 32, 16, 10.110464, 10.220016, 10.739200, 11.266048, 11.962880, 12.808672, 13.738480, nan
iceberg,find,   1,32, 32, 16, 10.106480, 10.133504, 10.314240, 10.544640, 10.899968, 11.397632, 12.024144, nan
iceberg,find,   0,32, 32, 16, 10.131968, 10.460000, 11.817952, 12.993600, 14.371328, 15.746048, 16.986624, nan
iceberg,find, 0.5,32, 32, 16, 10.120704, 10.310144, 11.174912, 11.986432, 13.029888, 14.189056, 15.382688, nan
iceberg,find,0.75,32, 32, 16, 10.117120, 10.223616, 10.748048, 11.264512, 11.972608, 12.809136, 13.747232, nan
iceberg,find,   1,32, 32, 16, 10.112000, 10.131456, 10.320896, 10.543968, 10.906112, 11.399680, 12.033024, nan
iceberg,find,   0,32, 32, 16, 10.273344, 10.458624, 11.813376, 12.993024, 14.364704, 15.748096, 16.982016, nan
iceberg,find, 0.5,32, 32, 16, 10.118512, 10.309632, 11.168240, 11.987024, 13.024752, 14.190080, 15.377936, nan
iceberg,find,0.75,32, 32, 16, 10.114928, 10.222080, 10.743808, 11.265536, 11.966944, 12.809216, 13.744224, nan
iceberg,find,   1,32, 32, 16, 10.108928, 10.135552, 10.315264, 10.543104, 10.900896, 11.398144, 12.028880, nan
iceberg,put,,32, 32, 16, 22.871040, 27.401855, 32.196098, 34.744831, 37.412399, 40.178688, 43.064835, nan
iceberg,put,,32, 32, 16, 22.867632, 27.404287, 32.189438, 34.759247, 37.405697, 40.179199, 43.062386, nan
iceberg,put,,32, 32, 16, 22.863873, 27.406338, 32.196098, 34.729984, 37.401634, 40.193535, 43.034622, nan
iceberg,put,,32, 32, 16, 22.875135, 27.405825, 32.189953, 34.736130, 37.417984, 40.199326, 43.051010, nan
iceberg,put,,32, 32, 16, 22.872576, 27.407009, 32.190464, 34.727119, 37.386929, 40.176640, 43.056751, nan
iceberg,put,,32, 32, 16, 22.867456, 27.407520, 32.190975, 34.734589, 37.405251, 40.192001, 43.053757, nan
iceberg,put,,32, 32, 16, 22.863520, 27.410944, 32.203423, 34.738289, 37.404160, 40.195587, 43.047424, nan
iceberg,put,,32, 32, 16, 22.859264, 27.425282, 32.193024, 34.732033, 37.383789, 40.182785, 43.051598, nan
iceberg,put,,32, 32, 16, 22.865952, 27.399296, 32.182785, 34.735199, 37.399551, 40.181248, 43.049137, nan
iceberg,put,,32, 32, 16, 22.865408, 27.418625, 32.195122, 34.738205, 37.400574, 40.186882, 43.043327, nan
iceberg,fop,   0,32, 32, 16, 32.641552, 35.337921, 38.129662, 39.684719, 41.358879, 43.184128, 45.044224, nan
iceberg,fop, 0.5,32, 32, 16, 19.590145, 22.243328, 25.068562, 26.649088, 28.338177, 30.143728, 32.026207, nan
iceberg,fop,0.75,32, 32, 16, 20.022272, 20.021824, 20.025345, 20.020737, 21.729792, 23.533567, 25.421824, nan
iceberg,fop,   1,32, 32, 16, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,32, 32, 16, 32.752686, 35.340797, 38.139904, 39.694847, 41.382912, 43.182720, 45.062656, nan
iceberg,fop, 0.5,32, 32, 16, 19.583488, 22.235649, 25.071104, 26.643969, 28.332560, 30.136320, 32.040447, nan
iceberg,fop,0.75,32, 32, 16, 20.023296, 20.016129, 20.022272, 20.019825, 21.728767, 23.533056, 25.429535, nan
iceberg,fop,   1,32, 32, 16, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,32, 32, 16, 32.757393, 35.345474, 38.144096, 39.693825, 41.377281, 43.168365, 45.052929, nan
iceberg,fop, 0.5,32, 32, 16, 19.590656, 22.397440, 25.082367, 26.644144, 28.348928, 30.137375, 32.040543, nan
iceberg,fop,0.75,32, 32, 16, 20.025951, 20.023296, 20.025600, 20.024321, 21.739151, 23.536129, 25.425407, nan
iceberg,fop,   1,32, 32, 16, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,32, 32, 16, 32.760834, 35.347969, 38.139389, 39.682083, 41.369087, 43.188736, 45.071362, nan
iceberg,fop, 0.5,32, 32, 16, 19.586559, 22.242832, 25.073664, 26.647072, 28.332031, 30.148609, 32.026112, nan
iceberg,fop,0.75,32, 32, 16, 20.024834, 20.024321, 20.023487, 20.025856, 21.734047, 23.540913, 25.426495, nan
iceberg,fop,   1,32, 32, 16, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,32, 32, 16, 32.761856, 35.364464, 38.143486, 39.670830, 41.372799, 43.190784, 45.065952, nan
iceberg,fop, 0.5,32, 32, 16, 19.584000, 22.240255, 25.074688, 26.654240, 28.342785, 30.153215, 32.037167, nan
iceberg,fop,0.75,32, 32, 16, 20.023472, 20.020832, 20.022783, 20.022800, 21.726719, 23.524864, 25.424561, nan
iceberg,fop,   1,32, 32, 16, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,32, 32, 16, 32.751617, 35.359745, 38.153728, 39.682049, 41.358879, 43.176048, 45.060608, nan
iceberg,fop, 0.5,32, 32, 16, 19.584511, 22.242352, 25.086464, 26.640385, 28.343424, 30.150143, 32.034302, nan
iceberg,fop,0.75,32, 32, 16, 20.023617, 20.022272, 20.024944, 20.021759, 21.732512, 23.535616, 25.433121, nan
iceberg,fop,   1,32, 32, 16, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,32, 32, 16, 32.776703, 35.365891, 38.170113, 39.717377, 41.395855, 43.207825, 45.097473, nan
iceberg,fop, 0.5,32, 32, 16, 19.587729, 22.243954, 25.068785, 26.644608, 28.337824, 30.154753, 32.048271, nan
iceberg,fop,0.75,32, 32, 16, 20.026367, 20.022785, 20.028416, 20.023441, 21.733376, 23.536640, 25.428478, nan
iceberg,fop,   1,32, 32, 16, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,32, 32, 16, 32.952320, 35.357361, 38.156799, 39.685120, 41.390079, 43.179634, 45.085793, nan
iceberg,fop, 0.5,32, 32, 16, 19.585024, 22.241791, 25.072128, 26.640385, 28.341873, 30.134272, 32.031906, nan
iceberg,fop,0.75,32, 32, 16, 20.022785, 20.022272, 20.023905, 20.022289, 21.728256, 23.538176, 25.426434, nan
iceberg,fop,   1,32, 32, 16, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,32, 32, 16, 32.760338, 35.348991, 38.160416, 40.065536, 41.378815, 43.190289, 45.083138, nan
iceberg,fop, 0.5,32, 32, 16, 19.586559, 22.237185, 25.082880, 26.646015, 28.345856, 30.151169, 32.044033, nan
iceberg,fop,0.75,32, 32, 16, 20.021809, 20.024834, 20.023296, 20.026878, 21.723648, 23.544319, 25.424385, nan
iceberg,fop,   1,32, 32, 16, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,32, 32, 16, 32.775169, 35.355648, 38.153214, 39.694000, 41.378815, 43.184639, 45.086384, nan
iceberg,fop, 0.5,32, 32, 16, 19.588608, 22.241280, 25.082880, 26.653358, 28.352512, 30.162945, 32.048126, nan
iceberg,fop,0.75,32, 32, 16, 20.025856, 20.023327, 20.023296, 20.022865, 21.731327, 23.539711, 25.426096, nan
iceberg,fop,   1,32, 32, 16, nan, nan, nan, nan, nan, nan, nan, nan
cuckoo,find,   0,32, 32,  0, 9.747552, 9.040384, 9.286144, 9.634848, 10.288704, 11.473824, 13.568912, 17.364479
cuckoo,find, 0.5,32, 32,  0, 8.999952, 9.017808, 9.147904, 9.337744, 9.702480, 10.378240, 11.615744, 13.933568
cuckoo,find,0.75,32, 32,  0, 8.997008, 9.007216, 9.075200, 9.179648, 9.379840, 9.765344, 10.485248, 11.886080
cuckoo,find,   1,32, 32,  0, 8.994496, 8.995840, 9.002448, 9.018864, 9.054208, 9.142784, 9.339392, 9.791488
cuckoo,find,   0,32, 32,  0, 9.004048, 9.040576, 9.288704, 9.636352, 10.288640, 11.466272, 13.566464, 17.362432
cuckoo,find, 0.5,32, 32,  0, 8.998912, 9.017632, 9.147904, 9.337856, 9.701888, 10.375984, 11.614208, 13.932544
cuckoo,find,0.75,32, 32,  0, 8.995648, 9.005568, 9.075200, 9.179504, 9.378816, 9.761792, 10.485248, 11.884592
cuckoo,find,   1,32, 32,  0, 8.992768, 8.995328, 9.000960, 9.016320, 9.055424, 9.141760, 9.339072, 9.791584
cuckoo,find,   0,32, 32,  0, 9.004352, 9.038336, 9.289728, 9.636864, 10.298864, 11.473600, 13.576704, 17.367041
cuckoo,find, 0.5,32, 32,  0, 8.998912, 9.017216, 9.148848, 9.338736, 9.706960, 10.379104, 11.619840, 13.936112
cuckoo,find,0.75,32, 32,  0, 8.996864, 9.006992, 9.075808, 9.176576, 9.381376, 9.760912, 10.488656, 11.884032
cuckoo,find,   1,32, 32,  0, 8.995776, 8.993136, 9.002064, 9.016832, 9.054208, 9.139200, 9.340928, 9.791488
cuckoo,find,   0,32, 32,  0, 9.003440, 9.037824, 9.285632, 9.634304, 10.292128, 11.473408, 13.577056, 17.369600
cuckoo,find, 0.5,32, 32,  0, 8.997888, 9.016832, 9.146880, 9.337408, 9.702432, 10.379264, 11.619328, 13.940224
cuckoo,find,0.75,32, 32,  0, 8.995840, 9.005152, 9.075200, 9.177600, 9.381376, 9.761344, 10.487808, 11.887264
cuckoo,find,   1,32, 32,  0, 8.992768, 8.994304, 9.000880, 9.015296, 9.053184, 9.139712, 9.338912, 9.791472
cuckoo,find,   0,32, 32,  0, 9.003520, 9.040896, 9.288192, 9.635360, 10.291712, 11.472976, 13.570064, 17.369425
cuckoo,find, 0.5,32, 32,  0, 8.998912, 9.017344, 9.147904, 9.336832, 9.703936, 10.379264, 11.617280, 13.936128
cuckoo,find,0.75,32, 32,  0, 8.997888, 9.005600, 9.075200, 9.177088, 9.380864, 9.762464, 10.488320, 11.886208
cuckoo,find,   1,32, 32,  0, 8.995136, 8.996352, 9.001984, 9.017344, 9.055232, 9.141360, 9.339424, 9.792000
cuckoo,find,   0,32, 32,  0, 9.004544, 9.038848, 9.290032, 9.637376, 10.293760, 11.470880, 13.570560, 17.367552
cuckoo,find, 0.5,32, 32,  0, 8.998880, 9.017856, 9.150464, 9.339904, 9.705472, 10.377216, 11.617792, 13.937664
cuckoo,find,0.75,32, 32,  0, 8.996816, 9.006592, 9.076736, 9.179568, 9.379840, 9.764352, 10.484224, 11.883632
cuckoo,find,   1,32, 32,  0, 8.992768, 8.994416, 9.000448, 9.017856, 9.053200, 9.139856, 9.338480, 9.790976
cuckoo,find,   0,32, 32,  0, 9.003520, 9.040896, 9.288192, 9.636352, 10.291200, 11.477632, 13.571584, 17.364992
cuckoo,find, 0.5,32, 32,  0, 8.999936, 9.017856, 9.149888, 9.336880, 9.703440, 10.380288, 11.619328, 13.935984
cuckoo,find,0.75,32, 32,  0, 8.996848, 9.005056, 9.074880, 9.177600, 9.379360, 9.764944, 10.486272, 11.886048
cuckoo,find,   1,32, 32,  0, 8.995328, 8.994624, 9.002368, 9.016832, 9.056768, 9.141760, 9.340928, 9.791104
cuckoo,find,   0,32, 32,  0, 9.001984, 9.038336, 9.285536, 9.634816, 10.290688, 11.473920, 13.569712, 17.367552
cuckoo,find, 0.5,32, 32,  0, 8.999904, 9.016832, 9.148928, 9.335808, 9.703424, 10.522112, 11.615232, 13.934592
cuckoo,find,0.75,32, 32,  0, 8.996864, 9.005568, 9.075792, 9.176576, 9.380928, 9.761280, 10.484208, 11.883008
cuckoo,find,   1,32, 32,  0, 8.994944, 8.992800, 9.001920, 9.014784, 9.053696, 9.138688, 9.338368, 9.790064
cuckoo,find,   0,32, 32,  0, 9.003008, 9.040352, 9.287680, 9.639424, 10.294784, 11.479488, 13.577200, 17.371489
cuckoo,find, 0.5,32, 32,  0, 8.995840, 9.018368, 9.146848, 9.339024, 9.703936, 10.382336, 11.616768, 13.940864
cuckoo,find,0.75,32, 32,  0, 8.994272, 9.008640, 9.073696, 9.180016, 9.380352, 9.764352, 10.487840, 11.890176
cuckoo,find,   1,32, 32,  0, 8.994304, 8.996864, 9.002064, 9.018480, 9.056256, 9.141824, 9.340448, 9.793536
cuckoo,find,   0,32, 32,  0, 9.001296, 9.039872, 9.285040, 9.634416, 10.290192, 11.469824, 13.567488, 17.360384
cuckoo,find, 0.5,32, 32,  0, 8.996352, 9.016832, 9.146224, 9.337856, 9.702400, 10.376704, 11.615232, 13.928624
cuckoo,find,0.75,32, 32,  0, 8.994384, 9.006080, 9.073664, 9.177104, 9.381376, 9.762128, 10.484224, 11.881472
cuckoo,find,   1,32, 32,  0, 8.993792, 8.994416, 9.002544, 9.017280, 9.053184, 9.142272, 9.337856, 9.791488
cuckoo,put,,32, 32,  0, 20.401665, 24.378448, 28.468737, 30.588417, 32.843967, 35.325951, 38.281376, 42.456062
cuckoo,put,,32, 32,  0, 20.414976, 24.390144, 28.472000, 30.597136, 32.861214, 35.469826, 38.285313, 42.464767
cuckoo,put,,32, 32,  0, 20.416782, 24.383488, 28.487167, 30.609407, 32.854527, 35.351040, 38.286926, 42.450592
cuckoo,put,,32, 32,  0, 20.405249, 24.394753, 28.464287, 30.595585, 32.864929, 35.329041, 38.282768, 42.437759
cuckoo,put,,32, 32,  0, 20.403713, 24.380417, 28.472832, 30.590977, 32.850945, 35.343361, 38.294670, 42.444290
cuckoo,put,,32, 32,  0, 20.385792, 24.392704, 28.466175, 30.601215, 32.853519, 35.326977, 38.285904, 42.460670
cuckoo,put,,32, 32,  0, 20.399185, 24.382977, 28.485634, 30.601841, 32.856064, 35.326576, 38.314003, 42.465981
cuckoo,put,,32, 32,  0, 20.423679, 24.378368, 28.467712, 30.592625, 32.853165, 35.328003, 38.275185, 42.449409
cuckoo,put,,32, 32,  0, 20.406273, 24.389343, 28.465935, 30.592720, 32.851967, 35.344383, 38.292576, 42.463745
cuckoo,put,,32, 32,  0, 20.416000, 24.393726, 28.473856, 30.601728, 32.865280, 35.322880, 38.289040, 42.584064
cuckoo,fop,   0,32, 32,  0, 155.681396, 166.109192, 176.519165, 181.748749, 187.133469, 192.884216, 198.947845, 206.300659
cuckoo,fop, 0.5,32, 32,  0, 122.143745, 133.267273, 144.147461, 149.747711, 155.189758, 160.927734, 167.231018, 174.651901
cuckoo,fop,0.75,32, 32,  0, 132.218369, 132.247894, 132.193451, 132.225632, 138.060806, 144.221191, 150.811096, 159.052887
cuckoo,fop,   1,32, 32,  0, nan, nan, nan, nan, nan, nan, nan, nan
cuckoo,fop,   0,32, 32,  0, 155.509247, 166.029388, 176.513535, 181.710327, 187.196930, 192.824829, 198.824448, 206.218811
cuckoo,fop, 0.5,32, 32,  0, 122.096207, 133.224792, 144.139404, 149.530655, 155.300400, 160.855042, 167.207428, 174.656616
cuckoo,fop,0.75,32, 32,  0, 132.289734, 132.154266, 132.275208, 132.182190, 138.152344, 144.144379, 150.865479, 158.919159
cuckoo,fop,   1,32, 32,  0, nan, nan, nan, nan, nan, nan, nan, nan
cuckoo,fop,   0,32, 32,  0, 155.574890, 166.056458, 176.394379, 181.640198, 187.146423, 192.895493, 198.896317, 206.205948
cuckoo,fop, 0.5,32, 32,  0, 122.161156, 133.287750, 144.061951, 149.594650, 155.140610, 160.898041, 167.178741, 174.681671
cuckoo,fop,0.75,32, 32,  0, 132.179016, 132.212921, 132.236801, 132.213760, 138.105865, 144.193451, 150.818298, 158.971893
cuckoo,fop,   1,32, 32,  0, nan, nan, nan, nan, nan, nan, nan, nan
cuckoo,fop,   0,32, 32,  0, 155.563507, 166.060028, 176.525818, 181.764618, 187.178497, 192.839691, 198.907394, 206.237701
cuckoo,fop, 0.5,32, 32,  0, 122.132996, 133.389313, 144.113159, 149.553162, 155.201675, 160.956421, 167.276627, 174.709854
cuckoo,fop,0.75,32, 32,  0, 132.268555, 132.221252, 132.282379, 132.188843, 138.184204, 144.240128, 150.865494, 158.956039
cuckoo,fop,   1,32, 32,  0, nan, nan, nan, nan, nan, nan, nan, nan
cuckoo,fop,   0,32, 32,  0, 155.507721, 165.993591, 176.464905, 181.733368, 187.163635, 192.724991, 198.971390, 206.157318
cuckoo,fop, 0.5,32, 32,  0, 122.199036, 133.244415, 144.171005, 149.608459, 155.203262, 160.901642, 167.222260, 174.733307
cuckoo,fop,0.75,32, 32,  0, 132.262909, 132.225342, 132.241516, 132.168701, 138.248199, 144.170670, 150.939148, 158.938629
cuckoo,fop,   1,32, 32,  0, nan, nan, nan, nan, nan, nan, nan, nan
cuckoo,fop,   0,32, 32,  0, 155.584518, 166.019592, 176.510117, 181.722656, 187.155457, 192.776352, 198.865921, 206.255096
cuckoo,fop, 0.5,32, 32,  0, 122.160126, 133.240509, 144.111145, 149.572113, 155.156998, 160.947540, 167.237183, 174.699677
cuckoo,fop,0.75,32, 32,  0, 132.232864, 132.189713, 132.323334, 132.309540, 138.210480, 144.184875, 150.763519, 158.861969
cuckoo,fop,   1,32, 32,  0, nan, nan, nan, nan, nan, nan, nan, nan
cuckoo,fop,   0,32, 32,  0, 155.480072, 166.012421, 176.474625, 181.777618, 187.176971, 192.917511, 198.880768, 206.255096
cuckoo,fop, 0.5,32, 32,  0, 122.141190, 133.289474, 144.093185, 149.585403, 155.179520, 160.984070, 167.248016, 174.672394
cuckoo,fop,0.75,32, 32,  0, 132.275894, 132.179443, 132.270599, 132.170135, 138.092377, 144.155762, 150.916595, 158.974121
cuckoo,fop,   1,32, 32,  0, nan, nan, nan, nan, nan, nan, nan, nan
cuckoo,fop,   0,32, 32,  0, 155.566116, 165.994415, 176.455688, 181.680634, 187.242493, 192.776184, 198.859802, 206.218231
cuckoo,fop, 0.5,32, 32,  0, 122.166779, 133.209122, 144.059387, 149.626877, 155.220490, 160.932816, 167.205887, 174.619690
cuckoo,fop,0.75,32, 32,  0, 132.400131, 132.223419, 132.323334, 132.187653, 138.102783, 144.205292, 150.867645, 158.902145
cuckoo,fop,   1,32, 32,  0, nan, nan, nan, nan, nan, nan, nan, nan
cuckoo,fop,   0,32, 32,  0, 155.556458, 166.054413, 176.530457, 181.827667, 187.145721, 192.805893, 198.916565, 206.113281
cuckoo,fop, 0.5,32, 32,  0, 122.109619, 133.270721, 144.122742, 149.547699, 155.163132, 160.914795, 167.352829, 174.793823
cuckoo,fop,0.75,32, 32,  0, 132.282883, 132.145966, 132.225601, 132.184052, 138.077698, 144.229507, 150.888458, 158.940781
cuckoo,fop,   1,32, 32,  0, nan, nan, nan, nan, nan, nan, nan, nan
cuckoo,fop,   0,32, 32,  0, 155.570190, 166.021118, 176.494080, 181.693954, 187.122345, 192.793671, 198.926392, 206.222839
cuckoo,fop, 0.5,32, 32,  0, 122.134689, 133.314148, 144.082581, 149.645309, 155.183105, 160.946747, 167.402496, 174.724091
cuckoo,fop,0.75,32, 32,  0, 132.344330, 132.166504, 132.266510, 132.264435, 138.191360, 144.130768, 150.862457, 158.952454
cuckoo,fop,   1,32, 32,  0, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,find,   0,64, 32, 16, 21.421951, 20.475904, 24.220160, 26.085440, 28.037071, 30.261248, 32.287231, nan
iceberg,find, 0.5,64, 32, 16, 21.813248, 22.087681, 23.314320, 24.495647, 26.045441, 27.864128, 29.817345, nan
iceberg,find,0.75,64, 32, 16, 21.811249, 21.963776, 22.706688, 23.457775, 24.499712, 25.785215, 27.286480, nan
iceberg,find,   1,64, 32, 16, 21.801920, 21.838337, 22.102016, 22.424576, 22.943760, 23.676895, 24.638384, nan
iceberg,find,   0,64, 32, 16, 21.839392, 22.296576, 24.232960, 25.944063, 28.039616, 30.260704, 32.384609, nan
iceberg,find, 0.5,64, 32, 16, 21.809664, 22.090240, 23.312384, 24.495617, 26.046976, 27.874304, 29.817856, nan
iceberg,find,0.75,64, 32, 16, 21.801008, 21.964800, 22.700544, 23.457952, 24.495089, 25.787392, 27.278849, nan
iceberg,find,   1,64, 32, 16, 21.792768, 21.839872, 22.091265, 22.422527, 22.934015, 23.674368, 24.627199, nan
iceberg,find,   0,64, 32, 16, 21.836288, 22.304768, 24.231903, 25.958912, 28.046848, 30.271984, 32.147457, nan
iceberg,find, 0.5,64, 32, 16, 21.805056, 22.095360, 23.307264, 24.504831, 26.050224, 27.877872, 29.819391, nan
iceberg,find,0.75,64, 32, 16, 21.804544, 21.967505, 22.706177, 23.470079, 24.502832, 25.800032, 27.283968, nan
iceberg,find,   1,64, 32, 16, 21.791183, 21.842464, 22.095743, 22.427008, 22.939232, 23.679905, 24.633856, nan
iceberg,find,   0,64, 32, 16, 21.831680, 22.298624, 24.232800, 25.957056, 28.044800, 30.277103, 32.220062, nan
iceberg,find, 0.5,64, 32, 16, 21.813761, 22.091265, 23.316481, 24.500223, 26.047873, 27.881985, 29.816320, nan
iceberg,find,0.75,64, 32, 16, 21.804544, 21.959696, 22.703680, 23.460960, 24.501583, 25.793535, 27.282433, nan
iceberg,find,   1,64, 32, 16, 21.792721, 21.836800, 22.096895, 22.419968, 22.941183, 23.671808, 24.633776, nan
iceberg,find,   0,64, 32, 16, 21.834751, 22.307840, 24.227823, 25.951744, 28.046480, 30.251007, 32.150082, nan
iceberg,find, 0.5,64, 32, 16, 21.812737, 22.097408, 23.309153, 24.499584, 26.052095, 27.875969, 29.821856, nan
iceberg,find,0.75,64, 32, 16, 21.799423, 21.967873, 22.699087, 23.465376, 24.493055, 25.794559, 27.279360, nan
iceberg,find,   1,64, 32, 16, 21.794815, 21.837824, 22.094864, 22.418943, 22.935040, 23.670208, 24.629761, nan
iceberg,find,   0,64, 32, 16, 21.836288, 22.299536, 24.236032, 25.949184, 28.040192, 30.259905, 32.140800, nan
iceberg,find, 0.5,64, 32, 16, 21.820415, 22.094849, 23.324673, 24.504320, 26.059296, 27.876863, 29.826559, nan
iceberg,find,0.75,64, 32, 16, 21.809153, 21.970432, 22.713728, 23.467009, 24.503967, 25.800064, 27.290625, nan
iceberg,find,   1,64, 32, 16, 21.800943, 21.833729, 22.104048, 22.419968, 22.943199, 23.673248, 24.634369, nan
iceberg,find,   0,64, 32, 16, 21.833233, 22.301184, 24.232449, 25.945087, 28.041824, 30.268929, 32.139793, nan
iceberg,find, 0.5,64, 32, 16, 21.820320, 22.089727, 23.318016, 24.496639, 26.057217, 27.869696, 29.830656, nan
iceberg,find,0.75,64, 32, 16, 21.812208, 21.966848, 22.710688, 23.461887, 24.505856, 25.797745, 27.292656, nan
iceberg,find,   1,64, 32, 16, 21.797377, 21.840384, 22.099968, 22.428673, 22.938608, 23.678976, 24.637953, nan
iceberg,find,   0,64, 32, 16, 21.829008, 22.299135, 24.220688, 25.944576, 28.038656, 30.270096, 32.170048, nan
iceberg,find, 0.5,64, 32, 16, 21.815807, 22.094784, 23.316832, 24.503296, 26.053633, 27.874817, 29.823999, nan
iceberg,find,0.75,64, 32, 16, 21.804544, 21.968897, 22.706688, 23.462528, 24.503296, 25.796448, 27.286016, nan
iceberg,find,   1,64, 32, 16, 21.798912, 21.847040, 22.100479, 22.422176, 22.937103, 23.675903, 24.635391, nan
iceberg,find,   0,64, 32, 16, 21.836416, 22.303743, 24.230400, 25.950081, 28.038143, 30.266369, 32.133728, nan
iceberg,find, 0.5,64, 32, 16, 21.808640, 22.091663, 23.311760, 24.504320, 26.045839, 27.882496, 29.817856, nan
iceberg,find,0.75,64, 32, 16, 21.800447, 21.965311, 22.701569, 23.462849, 24.499792, 25.796608, 27.281408, nan
iceberg,find,   1,64, 32, 16, 21.788609, 21.840752, 22.091265, 22.425600, 22.933504, 23.678465, 24.628736, nan
iceberg,find,   0,64, 32, 16, 21.836817, 22.294016, 24.227840, 25.947136, 28.036097, 30.272512, 32.163841, nan
iceberg,find, 0.5,64, 32, 16, 21.813744, 22.086657, 23.309664, 24.493568, 26.049536, 27.869696, 29.821312, nan
iceberg,find,0.75,64, 32, 16, 21.800447, 21.965311, 22.697489, 23.460352, 24.496128, 25.788927, 27.284479, nan
iceberg,find,   1,64, 32, 16, 21.786625, 21.837313, 22.091232, 22.419968, 22.932480, 23.667711, 24.623968, nan
iceberg,put,,64, 32, 16, 33.198112, 39.856129, 46.778366, 50.093056, 54.114304, 58.033234, 62.125057, nan
iceberg,put,,64, 32, 16, 33.207809, 39.896080, 46.774914, 50.440193, 54.100143, 58.017281, 62.146049, nan
iceberg,put,,64, 32, 16, 33.186813, 39.875587, 46.608383, 50.397808, 54.129662, 58.039810, 62.142097, nan
iceberg,put,,64, 32, 16, 33.211426, 39.861954, 46.778881, 50.088959, 54.094337, 58.028030, 62.109695, nan
iceberg,put,,64, 32, 16, 33.192093, 39.867554, 46.784176, 50.257439, 54.128639, 58.028542, 62.126080, nan
iceberg,put,,64, 32, 16, 33.190910, 39.857666, 46.789120, 50.078850, 54.134270, 58.015743, 62.253571, nan
iceberg,put,,64, 32, 16, 33.205761, 39.880322, 46.774784, 50.070065, 54.116867, 58.043903, 62.135330, nan
iceberg,put,,64, 32, 16, 33.222656, 39.864464, 46.775585, 50.425858, 54.119423, 58.038784, 62.125565, nan
iceberg,put,,64, 32, 16, 33.195694, 39.872673, 46.786591, 50.419712, 54.114304, 58.017376, 62.123009, nan
iceberg,put,,64, 32, 16, 33.200638, 39.869682, 46.785599, 50.491394, 54.134979, 58.019329, 62.126083, nan
iceberg,fop,   0,64, 32, 16, 53.398529, 54.459984, 59.226624, 60.638927, 62.349327, 64.287743, 66.389679, nan
iceberg,fop, 0.5,64, 32, 16, 40.777248, 43.294205, 46.037506, 47.625729, 49.413631, 51.404800, 53.572609, nan
iceberg,fop,0.75,64, 32, 16, 41.381039, 41.270782, 41.284096, 41.280033, 42.894333, 44.827312, 47.043072, nan
iceberg,fop,   1,64, 32, 16, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,64, 32, 16, 54.472321, 54.450687, 59.232323, 60.627983, 62.354576, 64.307709, 66.371582, nan
iceberg,fop, 0.5,64, 32, 16, 40.773121, 43.298927, 46.033936, 47.628334, 49.403904, 51.387650, 53.575344, nan
iceberg,fop,0.75,64, 32, 16, 41.374832, 41.334785, 41.343117, 41.341583, 43.052032, 44.836353, 47.058434, nan
iceberg,fop,   1,64, 32, 16, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,64, 32, 16, 54.444672, 54.453247, 59.227646, 60.619263, 62.349922, 64.280067, 66.385162, nan
iceberg,fop, 0.5,64, 32, 16, 40.786510, 43.296799, 46.047745, 47.639229, 49.389664, 51.400352, 53.574142, nan
iceberg,fop,0.75,64, 32, 16, 41.383423, 41.308159, 41.340416, 41.328194, 42.886658, 44.846081, 47.035904, nan
iceberg,fop,   1,64, 32, 16, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,64, 32, 16, 54.447617, 54.451199, 59.260414, 60.631088, 62.381729, 64.286751, 66.356400, nan
iceberg,fop, 0.5,64, 32, 16, 40.785042, 43.306496, 46.045807, 47.634018, 49.415169, 51.406849, 53.615681, nan
iceberg,fop,0.75,64, 32, 16, 41.379921, 41.349312, 41.285294, 41.392128, 42.879997, 44.841469, 47.035614, nan
iceberg,fop,   1,64, 32, 16, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,64, 32, 16, 54.482944, 54.466160, 59.220131, 60.644928, 62.369904, 64.255630, 66.382507, nan
iceberg,fop, 0.5,64, 32, 16, 40.779282, 43.299839, 46.051842, 47.622253, 49.409615, 51.377663, 53.570045, nan
iceberg,fop,0.75,64, 32, 16, 41.380867, 41.334270, 41.262592, 41.305599, 42.903042, 44.843151, 47.036049, nan
iceberg,fop,   1,64, 32, 16, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,64, 32, 16, 54.491135, 54.437889, 59.223663, 60.635136, 62.377983, 64.273521, 66.398239, nan
iceberg,fop, 0.5,64, 32, 16, 40.789505, 43.297791, 46.041088, 47.640579, 49.419777, 51.403778, 53.583870, nan
iceberg,fop,0.75,64, 32, 16, 41.385986, 41.348610, 41.342976, 41.329666, 42.942467, 44.845566, 47.054337, nan
iceberg,fop,   1,64, 32, 16, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,64, 32, 16, 54.464561, 54.461441, 59.190910, 60.633598, 62.351871, 64.277138, 66.398209, nan
iceberg,fop, 0.5,64, 32, 16, 40.771584, 43.303425, 46.043648, 47.627777, 49.425472, 51.388927, 53.576706, nan
iceberg,fop,0.75,64, 32, 16, 41.376385, 41.309696, 41.366528, 41.288834, 42.978897, 44.840446, 47.052994, nan
iceberg,fop,   1,64, 32, 16, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,64, 32, 16, 54.496399, 54.461105, 59.258881, 60.626945, 62.353409, 64.271935, 66.395645, nan
iceberg,fop, 0.5,64, 32, 16, 40.780830, 43.308159, 46.038944, 47.646210, 49.400864, 51.400703, 53.563904, nan
iceberg,fop,0.75,64, 32, 16, 41.377281, 41.355774, 41.341969, 41.304592, 42.877441, 44.850174, 47.052799, nan
iceberg,fop,   1,64, 32, 16, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,64, 32, 16, 54.442497, 56.911362, 59.548813, 60.620800, 62.360577, 64.295029, 66.380798, nan
iceberg,fop, 0.5,64, 32, 16, 40.776512, 43.295746, 46.043137, 47.623169, 49.398941, 51.393555, 53.571583, nan
iceberg,fop,0.75,64, 32, 16, 41.378304, 41.341568, 41.269249, 41.358337, 42.909218, 44.838402, 47.045631, nan
iceberg,fop,   1,64, 32, 16, nan, nan, nan, nan, nan, nan, nan, nan
iceberg,fop,   0,64, 32, 16, 54.445568, 54.459393, 59.267075, 60.642303, 62.368336, 64.282127, 66.386429, nan
iceberg,fop, 0.5,64, 32, 16, 40.777729, 43.311714, 46.040146, 47.664642, 49.415169, 51.408386, 53.570045, nan
iceberg,fop,0.75,64, 32, 16, 41.384464, 41.370625, 41.295876, 41.365791, 42.840576, 44.850384, 47.015938, nan
iceberg,fop,   1,64, 32, 16, nan, nan, nan, nan, nan, nan, nan, nan
cuckoo,find,   0,64, 32,  0, 19.385408, 19.459072, 20.015728, 20.798464, 22.280720, 24.944128, 29.434368, 36.966400
cuckoo,find, 0.5,64, 32,  0, 19.386881, 19.416161, 19.715456, 20.134399, 20.948992, 22.425713, 25.109425, 29.729792
cuckoo,find,0.75,64, 32,  0, 19.384319, 19.398657, 19.553280, 19.914688, 20.220415, 21.038591, 22.548351, 25.330688
cuckoo,find,   1,64, 32,  0, 19.380272, 19.381760, 19.390465, 19.424784, 19.490816, 19.646463, 19.962879, 20.604416
cuckoo,find,   0,64, 32,  0, 19.382784, 19.460032, 20.013216, 20.797873, 22.273024, 24.934912, 29.533695, 36.969471
cuckoo,find, 0.5,64, 32,  0, 19.378176, 19.417601, 19.703808, 20.139521, 20.944384, 22.423376, 25.103359, 29.336271
cuckoo,find,0.75,64, 32,  0, 19.372543, 19.396608, 19.547472, 19.774464, 20.215904, 21.036032, 22.544384, 25.340927
cuckoo,find,   1,64, 32,  0, 19.375105, 19.372080, 19.387903, 19.419136, 19.489792, 19.640305, 19.958784, 20.596224
cuckoo,find,   0,64, 32,  0, 19.384319, 19.599360, 20.013569, 20.805296, 22.288208, 24.957041, 29.293983, 36.979713
cuckoo,find, 0.5,64, 32,  0, 19.375551, 19.420160, 19.708927, 20.141520, 20.946943, 22.436865, 25.114624, 29.537792
cuckoo,find,0.75,64, 32,  0, 19.376640, 19.397633, 19.546127, 19.779585, 20.218369, 21.049856, 22.550016, 25.306641
cuckoo,find,   1,64, 32,  0, 19.374081, 19.375616, 19.387903, 19.420065, 19.489281, 19.648544, 19.960833, 20.606464
cuckoo,find,   0,64, 32,  0, 19.380608, 19.458561, 20.009472, 20.800512, 22.279167, 24.948223, 29.652321, 36.965378
cuckoo,find, 0.5,64, 32,  0, 19.378592, 19.416063, 19.709951, 20.132000, 20.943359, 22.425137, 25.111584, 29.590528
cuckoo,find,0.75,64, 32,  0, 19.378176, 19.391487, 19.546623, 19.778448, 20.217344, 21.034449, 22.548992, 25.331200
cuckoo,find,   1,64, 32,  0, 19.373056, 19.374031, 19.388416, 19.416033, 19.492352, 19.641344, 19.961807, 20.601856
cuckoo,find,   0,64, 32,  0, 19.380224, 19.468800, 20.010832, 20.801537, 22.278656, 24.953856, 29.431808, 36.959663
cuckoo,find, 0.5,64, 32,  0, 19.378689, 19.423569, 19.708927, 20.132864, 20.943359, 22.427649, 25.106512, 29.681152
cuckoo,find,0.75,64, 32,  0, 19.381248, 19.397633, 19.551697, 19.774561, 20.222464, 21.040432, 22.547457, 25.334896
cuckoo,find,   1,64, 32,  0, 19.378016, 19.372543, 19.388927, 19.412912, 19.491856, 19.643393, 19.960833, 20.594688
cuckoo,find,   0,64, 32,  0, 19.386368, 19.459583, 20.023808, 20.808191, 22.282751, 24.953344, 29.396992, 36.947105
cuckoo,find, 0.5,64, 32,  0, 19.386881, 19.416576, 19.719105, 20.136576, 20.948481, 22.432783, 25.123472, 29.592752
cuckoo,find,0.75,64, 32,  0, 19.382784, 19.390976, 19.553280, 19.775488, 20.224512, 21.038977, 22.548992, 25.208832
cuckoo,find,   1,64, 32,  0, 19.378176, 19.373936, 19.389441, 19.416992, 19.490305, 19.643393, 19.965952, 20.598928
cuckoo,find,   0,64, 32,  0, 19.380367, 19.460608, 20.020657, 20.797440, 22.278145, 24.953232, 29.292433, 36.953602
cuckoo,find, 0.5,64, 32,  0, 19.388351, 19.418625, 19.719168, 20.131329, 20.950912, 22.437231, 25.114624, 29.537792
cuckoo,find,0.75,64, 32,  0, 19.377665, 19.401680, 19.552256, 19.780607, 20.222977, 21.046272, 22.547968, 25.342976
cuckoo,find,   1,64, 32,  0, 19.378609, 19.379120, 19.388927, 19.420671, 19.492352, 19.650400, 19.958784, 20.606464
cuckoo,find,   0,64, 32,  0, 19.392672, 19.468288, 20.021761, 20.811329, 22.287344, 24.957985, 29.369856, 36.989952
cuckoo,find, 0.5,64, 32,  0, 19.382273, 19.420160, 19.714560, 20.136959, 20.951551, 22.435328, 25.110529, 29.587328
cuckoo,find,0.75,64, 32,  0, 19.384895, 19.399679, 19.557377, 19.778048, 20.224512, 21.041151, 22.546432, 25.338881
cuckoo,find,   1,64, 32,  0, 19.371519, 19.375601, 19.380848, 19.424433, 19.486719, 19.649023, 19.956272, 20.612097
cuckoo,find,   0,64, 32,  0, 19.380735, 19.460608, 20.018305, 20.806145, 22.285824, 24.969215, 29.541376, 37.002239
cuckoo,find, 0.5,64, 32,  0, 19.381248, 19.418625, 19.709951, 20.137920, 20.951551, 22.437887, 25.112064, 29.438047
cuckoo,find,0.75,64, 32,  0, 19.374960, 19.401217, 19.546032, 19.783680, 20.220415, 21.046783, 22.550528, 25.356289
cuckoo,find,   1,64, 32,  0, 19.376080, 19.371008, 19.384319, 19.419617, 19.488256, 19.643871, 19.957136, 20.605024
cuckoo,find,   0,64, 32,  0, 19.383295, 19.462145, 20.011520, 20.803072, 22.277136, 24.948223, 29.601280, 36.981808
cuckoo,find, 0.5,64, 32,  0, 19.377665, 19.418625, 19.709536, 20.134399, 20.938240, 22.428160, 25.101952, 29.621248
cuckoo,find,0.75,64, 32,  0, 19.373199, 19.395073, 19.545088, 19.781073, 20.208128, 21.037567, 22.539232, 25.335297
cuckoo,find,   1,64, 32,  0, 19.375616, 19.369984, 19.384832, 19.412992, 19.487232, 19.642879, 19.956896, 20.597361
cuckoo,put,,64, 32,  0, 29.498928, 34.478241, 41.416222, 43.346497, 47.724541, 51.200512, 55.315456, 61.163040
cuckoo,put,,64, 32,  0, 29.516399, 34.482178, 41.463806, 43.334656, 47.733761, 51.198463, 55.453186, 61.166595
cuckoo,put,,64, 32,  0, 29.511168, 34.480125, 41.485985, 43.326111, 47.726593, 51.188850, 55.317505, 61.166080
cuckoo,put,,64, 32,  0, 29.502497, 34.470398, 41.411217, 43.336704, 47.712769, 51.209263, 55.315968, 61.160957
cuckoo,put,,64, 32,  0, 29.521055, 34.467422, 41.407997, 43.332607, 47.727615, 51.177986, 55.309921, 61.167107
cuckoo,put,,64, 32,  0, 29.536255, 34.481663, 41.402882, 43.332767, 47.739983, 51.192322, 55.420929, 61.156960
cuckoo,put,,64, 32,  0, 29.527233, 34.486847, 41.393665, 43.331619, 47.699486, 51.186993, 55.324158, 61.168159
cuckoo,put,,64, 32,  0, 29.521408, 34.487457, 41.382912, 43.309570, 47.727760, 51.176960, 55.334625, 61.160477
cuckoo,put,,64, 32,  0, 29.507633, 34.477058, 41.366531, 43.312271, 47.742973, 51.196976, 55.314430, 61.174782
cuckoo,put,,64, 32,  0, 29.511841, 34.481667, 41.402878, 43.325439, 47.714302, 51.204094, 55.313408, 61.149857
cuckoo,fop,   0,64, 32,  0, 165.448761, 178.360321, 191.294479, 197.798996, 204.440155, 211.533829, 219.235519, 228.410950
cuckoo,fop, 0.5,64, 32,  0, 126.119308, 139.477509, 152.502777, 159.109116, 165.970016, 172.927338, 180.630035, 189.950470
cuckoo,fop,0.75,64, 32,  0, 138.845139, 138.826172, 138.767853, 139.021820, 145.808350, 153.082672, 160.970245, 170.512390
cuckoo,fop,   1,64, 32,  0, nan, nan, nan, nan, nan, nan, nan, nan
cuckoo,fop,   0,64, 32,  0, 165.490784, 178.292389, 191.217194, 197.766663, 204.475555, 211.525330, 219.336197, 228.553772
cuckoo,fop, 0.5,64, 32,  0, 126.131485, 139.451172, 152.474106, 159.041534, 165.855621, 172.928513, 180.613831, 189.921356
cuckoo,fop,0.75,64, 32,  0, 138.745850, 138.773285, 138.741760, 138.802170, 145.746857, 153.035767, 160.991241, 170.493469
cuckoo,fop,   1,64, 32,  0, nan, nan, nan, nan, nan, nan, nan, nan
cuckoo,fop,   0,64, 32,  0, 165.570557, 178.418686, 191.176178, 197.803009, 204.547089, 211.563141, 219.145218, 228.502014
cuckoo,fop, 0.5,64, 32,  0, 126.090927, 139.440643, 152.509949, 159.106049, 165.905197, 173.015228, 180.625412, 189.878784
cuckoo,fop,0.75,64, 32,  0, 138.775101, 138.795135, 138.727417, 138.798080, 145.839584, 153.018372, 160.966049, 170.411011
cuckoo,fop,   1,64, 32,  0, nan, nan, nan, nan, nan, nan, nan, nan
cuckoo,fop,   0,64, 32,  0, 165.450745, 178.296829, 191.213562, 197.719543, 204.565002, 211.436554, 219.231308, 228.491776
cuckoo,fop, 0.5,64, 32,  0, 126.103889, 139.428375, 152.520706, 159.079956, 165.869263, 172.961273, 180.663803, 189.953033
cuckoo,fop,0.75,64, 32,  0, 138.746887, 138.780670, 138.823608, 138.814468, 145.751038, 153.111603, 161.021576, 170.424835
cuckoo,fop,   1,64, 32,  0, nan, nan, nan, nan, nan, nan, nan, nan
cuckoo,fop,   0,64, 32,  0, 165.442169, 178.399155, 191.209991, 197.750778, 204.459015, 211.585022, 219.270660, 228.599304
cuckoo,fop, 0.5,64, 32,  0, 126.131523, 139.412994, 152.522781, 159.151093, 165.830658, 172.909058, 180.604446, 189.921387
cuckoo,fop,0.75,64, 32,  0, 138.838531, 138.763153, 138.776581, 138.728455, 145.828674, 153.037338, 160.979675, 170.493439
cuckoo,fop,   1,64, 32,  0, nan, nan, nan, nan, nan, nan, nan, nan
cuckoo,fop,   0,64, 32,  0, 165.524994, 178.283005, 191.245880, 197.726212, 204.430847, 211.484680, 219.177979, 228.512772
cuckoo,fop, 0.5,64, 32,  0, 126.075920, 139.425629, 152.502777, 159.175690, 165.884308, 172.972549, 180.646942, 189.943985
cuckoo,fop,0.75,64, 32,  0, 138.849152, 138.779144, 138.942978, 138.764801, 145.733643, 153.010544, 160.954361, 170.459137
cuckoo,fop,   1,64, 32,  0, nan, nan, nan, nan, nan, nan, nan, nan
cuckoo,fop,   0,64, 32,  0, 165.607422, 178.504196, 191.217667, 197.691025, 204.467194, 211.598022, 219.178497, 228.542465
cuckoo,fop, 0.5,64, 32,  0, 126.108093, 139.389496, 152.479568, 159.055878, 165.850250, 172.917313, 180.604889, 189.961731
cuckoo,fop,0.75,64, 32,  0, 138.789261, 138.905731, 138.784256, 138.735626, 145.791992, 153.034180, 160.982544, 170.492416
cuckoo,fop,   1,64, 32,  0, nan, nan, nan, nan, nan, nan, nan, nan
cuckoo,fop,   0,64, 32,  0, 165.454330, 178.365448, 191.271942, 197.721603, 204.518402, 211.516510, 219.262970, 228.569092
cuckoo,fop, 0.5,64, 32,  0, 126.134415, 139.394180, 152.624634, 159.061508, 165.865082, 172.908539, 180.629028, 190.016022
cuckoo,fop,0.75,64, 32,  0, 138.784897, 138.801605, 138.743805, 138.817535, 145.770493, 153.050110, 160.978943, 170.462769
cuckoo,fop,   1,64, 32,  0, nan, nan, nan, nan, nan, nan, nan, nan
cuckoo,fop,   0,64, 32,  0, 165.473282, 178.285065, 191.279617, 197.737152, 204.508148, 211.580414, 219.342331, 228.550659
cuckoo,fop, 0.5,64, 32,  0, 126.158737, 139.447815, 152.582153, 159.081482, 165.893585, 172.887039, 180.634628, 189.976578
cuckoo,fop,0.75,64, 32,  0, 138.740997, 138.785400, 138.749847, 138.770432, 145.713165, 153.030762, 160.920990, 170.597382
cuckoo,fop,   1,64, 32,  0, nan, nan, nan, nan, nan, nan, nan, nan
cuckoo,fop,   0,64, 32,  0, 165.423462, 178.370056, 191.279617, 197.766190, 204.466690, 211.473770, 219.246078, 228.587524
cuckoo,fop, 0.5,64, 32,  0, 126.176285, 139.369476, 152.429077, 159.059967, 165.867432, 173.010941, 180.639893, 189.901825
cuckoo,fop,0.75,64, 32,  0, 138.759155, 138.726074, 138.679688, 138.758331, 145.792511, 153.015289, 160.992767, 170.400818
cuckoo,fop,   1,64, 32,  0, nan, nan, nan, nan, nan, nan, nan, nan


==> anc/artifact/subprojects/argparse.wrap <==
[wrap-file]
directory = argparse-3.0
source_url = https://github.com/p-ranav/argparse/archive/refs/tags/v3.0.tar.gz
source_filename = argparse-3.0.tar.gz
source_hash = ba7b465759bb01069d57302855eaf4d1f7d677f21ad7b0b00b92939645c30f47
patch_filename = argparse_3.0-1_patch.zip
patch_url = https://wrapdb.mesonbuild.com/v2/argparse_3.0-1/get_patch
patch_hash = f83ed766f07c830d3922676c67959f2078a055c07bd360f19e0e114d375d1037
source_fallback_url = https://github.com/mesonbuild/wrapdb/releases/download/argparse_3.0-1/argparse-3.0.tar.gz
wrapdb_version = 3.0-1

[provide]
argparse = argparse_dep


==> anc/artifact/subprojects/doctest.wrap <==
[wrap-file]
directory = doctest-2.4.11
source_url = https://github.com/doctest/doctest/archive/refs/tags/v2.4.11.tar.gz
source_filename = doctest-2.4.11.tar.gz
source_hash = 632ed2c05a7f53fa961381497bf8069093f0d6628c5f26286161fbd32a560186
source_fallback_url = https://github.com/mesonbuild/wrapdb/releases/download/doctest_2.4.11-1/doctest-2.4.11.tar.gz
wrapdb_version = 2.4.11-1

[provide]
dependency_names = doctest


==> anc/artifact/subprojects/nlohmann_json.wrap <==
[wrap-file]
directory = nlohmann_json-3.11.2
lead_directory_missing = true
source_url = https://github.com/nlohmann/json/releases/download/v3.11.2/include.zip
source_filename = nlohmann_json-3.11.2.zip
source_hash = e5c7a9f49a16814be27e4ed0ee900ecd0092bfb7dbfca65b5a421b774dccaaed
wrapdb_version = 3.11.2-1

[provide]
nlohmann_json = nlohmann_json_dep


==> anc/artifact/test/test.cu <==
// Tests are written with the implementation (in the "include" directory).
// This file instructs doctest to gather them and generate an entrypoint.

#define DOCTEST_CONFIG_USE_STD_HEADERS
#define DOCTEST_CONFIG_IMPLEMENT_WITH_MAIN
#include <doctest.h>
#include <quotient.cuh>
#include <cuckoo.cuh>
#include <iceberg.cuh>

